Binary Dynamics Through the Fifth Power of Spin at $\mathcal{O}(G^2)$

We use a previously developed scattering-amplitudes-based framework for determining two-body Hamiltonians for generic binary systems with arbitrary spin $S$. By construction this formalism bypasses difficulties with unphysical singularities or higher-time derivatives. This framework has been previously used to obtain the exact velocity dependence of the $\mathcal O(G^2)$ quadratic-in-spin two-body Hamiltonian. We first evaluate the $S^3$ scattering angle and two-body Hamiltonian at this order in $G$, including not only all operators corresponding to the usual worldline operators, but also an additional set due to an interesting subtlety. We then evaluate $S^4$ and $S^5$ contributions at $\mathcal O(G^2)$ which we confirm by comparing against aligned-spin results. We conjecture that a certain shift symmetry together with a constraint on the high-energy growth of the scattering amplitude specify the Wilson coefficients for the Kerr black hole to all orders in the spin and confirm that they reproduce the previously-obtained results through $S^4$.

==> anc/Amplitude_1PM.m <==
(* ::Package:: *)

(*
   The 1 PM scattering amplitude terms.

   This file is associated with the paper "Binary Dynamics Through the Fifth Power of Spin at O(G^2)"
   by Z. Bern,  D. Kosmopoulos, A. Luna, R. Roiban, F. Teng
*)

Attributes[dot] = {Orderless}

tree[0, 0] = 2*(-1 + 2*sigma^2)*m[1]^2*m[2]^2
 
tree[0, 1] = -4*sigma*calE[1]*m[1]^2*m[2]^2
 
tree[0, 2] = (-1 + 2*sigma^2)*C2[1]*dot[qq, a[1]]^2*m[1]^2*m[2]^2
 
tree[0, 3] = (-2*sigma*C3[1]*calE[1]*dot[qq, a[1]]^2*m[1]^2*m[2]^2)/3
 
tree[0, 4] = ((-1 + 2*sigma^2)*C4[1]*dot[qq, a[1]]^4*m[1]^2*m[2]^2)/12
 
tree[0, 5] = -(sigma*C5[1]*calE[1]*dot[qq, a[1]]^4*m[1]^2*m[2]^2)/30
 
tree[1, 2] = -2*sigma*C2[1]*calE[2]*dot[qq, a[1]]^2*m[1]^2*m[2]^2
 
tree[1, 3] = ((-1 + 2*sigma^2)*C3[1]*dot[qq, a[1]]^3*dot[qq, a[2]]*m[1]^2*
      m[2]^2)/3
 
tree[1, 4] = -(sigma*C4[1]*calE[2]*dot[qq, a[1]]^4*m[1]^2*m[2]^2)/6
 
tree[2, 2] = ((-1 + 2*sigma^2)*C2[1]*C2[2]*dot[qq, a[1]]^2*dot[qq, a[2]]^2*
      m[1]^2*m[2]^2)/2
 
tree[2, 3] = -(sigma*C2[2]*C3[1]*calE[2]*dot[qq, a[1]]^3*dot[qq, a[2]]*m[1]^2*
       m[2]^2)/3
 

BlackHoleLimit = {C2[1] -> 1, C3[1] -> 1, C4[1] -> 1, C5[1] -> 1, H2[1] -> 1, 
     H3[1] -> 3/2, H4[1] -> 0, E5[1] -> (280 - 15*E4[1] + 51*H5[1])/75, 
     E6[1] -> -1/3 - (11*H5[1])/30, E2[1] -> 6 + (13*E4[1])/10 + 
       (9*H5[1])/50, E7[1] -> (-65 - 20*E4[1] + 18*H5[1])/50, 
     E1[1] -> -6 + E4[1]/5 + (23*H5[1])/25, E3[1] -> (11*H5[1])/15, 
     C2[2] -> 1, C3[2] -> 1, C4[2] -> 1, C5[2] -> 1, H2[2] -> 1, 
     H3[2] -> 3/2, H4[2] -> 0, E5[2] -> (280 - 15*E4[2] + 51*H5[2])/75, 
     E6[2] -> -1/3 - (11*H5[2])/30, E2[2] -> 6 + (13*E4[2])/10 + 
       (9*H5[2])/50, E7[2] -> (-65 - 20*E4[2] + 18*H5[2])/50, 
     E1[2] -> -6 + E4[2]/5 + (23*H5[2])/25, E3[2] -> (11*H5[2])/15}


==> anc/Amplitude_2PM.m <==
(* ::Package:: *)

(*
   The 1 PM scattering amplitude terms.

   This file is associated with the paper "Binary Dynamics Through the Fifth Power of Spin at O(G^2)"
   by Z. Bern,  D. Kosmopoulos, A. Luna, R. Roiban, F. Teng
*)

Attributes[dot] = {Orderless}

calO[0] = {1}
 
calO[1] = {calE[1]}
 
calO[2] = {calE[1]^2, (dot[qq, qq]*dot[p[2], S[1]]^2)/m[2]^2, 
     dot[qq, S[1]]^2, calE[1]*calE[2], dot[qq, a[1]]*dot[qq, a[2]], 
     dot[qq, qq]*dot[a[1], u[2]]*dot[a[2], u[1]]}
 
calO[3] = {calE[1]^3, (calE[1]*dot[qq, qq]*dot[p[2], S[1]]^2)/m[2]^2, 
     calE[1]*dot[qq, S[1]]^2, calE[1]^2*calE[2], calE[2]*dot[qq, a[1]]^2, 
     calE[1]*dot[qq, a[1]]*dot[qq, a[2]], calE[2]*dot[qq, qq]*
      dot[a[1], u[2]]^2, calE[1]*dot[qq, qq]*dot[a[1], u[2]]*dot[a[2], u[1]]}
 
calO[4] = {calE[1]^4, (calE[1]^2*dot[qq, qq]*dot[p[2], S[1]]^2)/m[2]^2, 
     (dot[qq, qq]^2*dot[p[2], S[1]]^4)/m[2]^4, calE[1]^2*dot[qq, S[1]]^2, 
     (dot[qq, qq]*dot[qq, S[1]]^2*dot[p[2], S[1]]^2)/m[2]^2, dot[qq, S[1]]^4, 
     calE[1]^3*calE[2], calE[1]*calE[2]*dot[qq, a[1]]^2, 
     calE[1]^2*dot[qq, a[1]]*dot[qq, a[2]], dot[qq, a[1]]^3*dot[qq, a[2]], 
     calE[1]*calE[2]*dot[qq, qq]*dot[a[1], u[2]]^2, 
     dot[qq, qq]*dot[qq, a[1]]*dot[qq, a[2]]*dot[a[1], u[2]]^2, 
     calE[1]^2*dot[qq, qq]*dot[a[1], u[2]]*dot[a[2], u[1]], 
     dot[qq, qq]*dot[qq, a[1]]^2*dot[a[1], u[2]]*dot[a[2], u[1]], 
     dot[qq, qq]^2*dot[a[1], u[2]]^3*dot[a[2], u[1]], calE[1]^2*calE[2]^2, 
     calE[2]^2*dot[qq, a[1]]^2, calE[1]*calE[2]*dot[qq, a[1]]*dot[qq, a[2]], 
     calE[1]^2*dot[qq, a[2]]^2, dot[qq, a[1]]^2*dot[qq, a[2]]^2, 
     calE[2]^2*dot[qq, qq]*dot[a[1], u[2]]^2, dot[qq, qq]*dot[qq, a[2]]^2*
      dot[a[1], u[2]]^2, calE[1]*calE[2]*dot[qq, qq]*dot[a[1], u[2]]*
      dot[a[2], u[1]], dot[qq, qq]*dot[qq, a[1]]*dot[qq, a[2]]*
      dot[a[1], u[2]]*dot[a[2], u[1]], calE[1]^2*dot[qq, qq]*
      dot[a[2], u[1]]^2, dot[qq, qq]*dot[qq, a[1]]^2*dot[a[2], u[1]]^2, 
     dot[qq, qq]^2*dot[a[1], u[2]]^2*dot[a[2], u[1]]^2}
 
calO[5] = {calE[1]^5, (calE[1]^3*dot[qq, qq]*dot[p[2], S[1]]^2)/m[2]^2, 
     (calE[1]*dot[qq, qq]^2*dot[p[2], S[1]]^4)/m[2]^4, 
     calE[1]^3*dot[qq, S[1]]^2, (calE[1]*dot[qq, qq]*dot[qq, S[1]]^2*
       dot[p[2], S[1]]^2)/m[2]^2, calE[1]*dot[qq, S[1]]^4}
 
alpha[0, 1] = (-3 + 15*sigma^2)*m[1]^3*m[2]^2 + (-3 + 15*sigma^2)*m[1]^2*
      m[2]^3
 
alpha[1, 1] = m[1]^2*m[2]*((4*sigma*(3 - 5*sigma^2)*m[1]*m[2])/
       (-1 + sigma^2) + (3*sigma*(3 - 5*sigma^2)*m[2]^2)/(-1 + sigma^2))
 
alpha[2, 1] = m[1]^2*m[2]^2*
     (((7 - 102*sigma^2 + 95*sigma^4 + (23 - 102*sigma^2 + 95*sigma^4)*C2[1])*
        m[1])/(16*(-1 + sigma^2)^2) + 
      ((2 - 17*sigma^2 + 15*sigma^4 + (2 - 13*sigma^2 + 15*sigma^4)*C2[1])*
        m[2])/(4*(-1 + sigma^2)^2))
 
alpha[2, 2] = m[1]^2*m[2]^2*
     (((5 + 30*sigma^2 - 35*sigma^4 + (-11 + 30*sigma^2 - 35*sigma^4)*C2[1])*
        m[1])/(16*(-1 + sigma^2)^2) - 
      ((-3 + 3*sigma^2 + C2[1] + 3*sigma^2*C2[1])*m[2])/(4*(-1 + sigma^2)^2))
 
alpha[2, 3] = m[1]^2*m[2]^2*((3*(-1 + 5*sigma^2)*(-1 + C2[1])*m[1])/4 + 
      ((-1 + 15*sigma^2)*(-1 + C2[1])*m[2])/4)
 
alpha[2, 4] = ((3 - 21*sigma^2 + 20*sigma^4)*m[1]^2*m[2]^2*(m[1] + m[2]))/
     (-1 + sigma^2)^2
 
alpha[2, 5] = 0
 
alpha[2, 6] = (sigma*(-3 + 5*sigma^2)*m[1]^2*m[2]^2*(m[1] + m[2]))/
     (-1 + sigma^2)^2
 
alpha[3, 1] = m[1]^2*m[2]^2*(-(sigma*(-5 + 9*sigma^2)*(3*C2[1] + C3[1])*m[1])/
       (8*(-1 + sigma^2)^2) + (sigma*((8 - 13*sigma^2)*C2[1] + 
         (-1 + 2*sigma^2)*C2[1]^2 - 2*sigma^2*C3[1] + 6*(-1 + sigma^2)*
          H2[1] - 3*(-1 + sigma^2)*H2[1]^2)*m[2])/(4*(-1 + sigma^2)^2))
 
alpha[3, 2] = m[1]^2*m[2]^2*((sigma*(-3 + 7*sigma^2)*(3*C2[1] + C3[1])*m[1])/
       (8*(-1 + sigma^2)^2) + (sigma*(5*(-1 + 2*sigma^2)*C2[1] + 
         (4 - 5*sigma^2)*C2[1]^2 + 2*C3[1] + 5*(-1 + sigma^2)*(-2 + H2[1])*
          H2[1])*m[2])/(4*(-1 + sigma^2)^2))
 
alpha[3, 3] = m[1]^2*m[2]^2*((sigma*(-3 + 5*sigma^2)*(C2[1] - C3[1])*m[1])/
       (2*(-1 + sigma^2)) + (sigma*((-5 + 11*sigma^2)*C2[1] + 
         (2 - 4*sigma^2)*C2[1]^2 + (2 - 6*sigma^2)*C3[1] + 
         (-1 + sigma^2)*(-2 + H2[1])*H2[1])*m[2])/(4*(-1 + sigma^2)))
 
alpha[3, 4] = -(sigma*(1 + C2[1])*m[1]^2*m[2]^2*((-51 + 95*sigma^2)*m[1] + 
        40*(-1 + 2*sigma^2)*m[2]))/(16*(-1 + sigma^2)^2)
 
alpha[3, 5] = -(sigma*(-3 + 5*sigma^2)*(-1 + C2[1])*m[1]^2*m[2]^2*
       (3*m[1] + 4*m[2]))/(4*(-1 + sigma^2))
 
alpha[3, 6] = -((sigma*(-1 + C2[1])*m[1]*m[2]^4)/(-1 + sigma^2))
 
alpha[3, 7] = (sigma*(1 + C2[1])*m[1]^2*m[2]^2*(5*(-3 + 7*sigma^2)*m[1] + 
       8*m[2]))/(16*(-1 + sigma^2)^2)
 
alpha[3, 8] = -((-1 + 5*sigma^2)*(1 + C2[1])*m[1]*m[2]^3*(3*m[1] + 4*m[2]))/
     (8*(-1 + sigma^2)^2)
 
alpha[4, 1] = m[1]^2*m[2]^2*(((3*(59 - 250*sigma^2 + 239*sigma^4)*C2[1]^2 + 
         4*(11 - 250*sigma^2 + 239*sigma^4)*C3[1] + 
         (59 - 250*sigma^2 + 239*sigma^4)*(C4[1] + H4[1]))*m[1])/
       (1536*(-1 + sigma^2)^3) + 
      ((-15*(-24 + 80*sigma^2 - 81*sigma^4 + 19*sigma^6)*C2[1]^2 - 
         5*(-1 + sigma^2)*C2[1]*(2*(-4 + 15*sigma^2 + 8*sigma^4)*C3[1] - 
           3*(24 - 48*sigma^2 + 19*sigma^4)*H2[1]) + 
         2*(5*(4 - 51*sigma^2 + 39*sigma^4 + 8*sigma^6)*C3[1] - 
           20*sigma^2*C4[1] + 35*sigma^4*C4[1] + 5*(4 - 19*sigma^2 + 
             15*sigma^4)*(-1 + H2[1])*H3[1] - 8*H4[1] + 23*sigma^4*H4[1]))*
        m[2])/(960*(-1 + sigma^2)^3))
 
alpha[4, 2] = m[1]^2*m[2]^2*
     (-((3*(13 - 46*sigma^2 + 49*sigma^4)*C2[1]^2 + 
          4*(-3 - 46*sigma^2 + 49*sigma^4)*C3[1] + 
          (13 - 46*sigma^2 + 49*sigma^4)*(C4[1] + H4[1]))*m[1])/
       (256*(-1 + sigma^2)^3) + 
      ((-15*(12 - 41*sigma^2 + 35*sigma^4)*C2[1]^2 + 
         (35 + 85*sigma^2 + 55*sigma^4 - 175*sigma^6)*C3[1] + 20*C4[1] - 
         50*sigma^2*C4[1] + 5*(-1 + sigma^2)*C2[1]*
          ((-25 + 24*sigma^2 + 35*sigma^4)*C3[1] + 3*(-16 + 35*sigma^2)*
            H2[1]) + 45*H3[1] - 45*sigma^2*H3[1] - 175*sigma^4*H3[1] + 
         175*sigma^6*H3[1] - 45*H2[1]*H3[1] + 45*sigma^2*H2[1]*H3[1] + 
         175*sigma^4*H2[1]*H3[1] - 175*sigma^6*H2[1]*H3[1] + 16*H4[1] - 
         34*sigma^2*H4[1] - 12*sigma^4*H4[1])*m[2])/(480*(-1 + sigma^2)^3))
 
alpha[4, 3] = m[1]^2*m[2]^2*(((-3*(9 - 14*sigma^2 + 21*sigma^4)*C2[1]^2 + 
         (28 + 56*sigma^2 - 84*sigma^4)*C3[1] - (9 - 14*sigma^2 + 21*sigma^4)*
          (C4[1] + H4[1]))*m[1])/(1536*(-1 + sigma^2)^3) + 
      ((-15*(-9 + 11*sigma^2)*C2[1]^2 + 5*(-1 + sigma^2)*C2[1]*
          (10*sigma^2*C3[1] + 33*H2[1]) - 
         2*(5*C4[1] + 25*sigma^2*(-1 + sigma^2)*(C3[1] + (-1 + H2[1])*
              H3[1]) + H4[1] + 4*sigma^2*H4[1]))*m[2])/(960*(-1 + sigma^2)^3))
 
alpha[4, 4] = m[1]^2*m[2]^2*
     (-((23 - 102*sigma^2 + 95*sigma^4)*(C2[1]^2 - C4[1] - H4[1])*m[1])/
       (128*(-1 + sigma^2)^2) + 
      ((15*(-12 + 43*sigma^2 - 48*sigma^4 + 13*sigma^6)*C2[1]^2 - 
         5*(-5 + 8*sigma^2 - 25*sigma^4 + 22*sigma^6)*C3[1] - 20*C4[1] - 
         70*sigma^2*C4[1] + 150*sigma^4*C4[1] + 5*(-1 + sigma^2)*C2[1]*
          ((-11 + 21*sigma^2 + 22*sigma^4)*C3[1] - 
           3*(8 - 17*sigma^2 + 13*sigma^4)*H2[1]) - 25*H3[1] + 
         10*sigma^2*H3[1] + 15*sigma^4*H3[1] + 25*H2[1]*H3[1] - 
         10*sigma^2*H2[1]*H3[1] - 15*sigma^4*H2[1]*H3[1] - 16*H4[1] - 
         74*sigma^2*H4[1] + 150*sigma^4*H4[1])*m[2])/(480*(-1 + sigma^2)^2))
 
alpha[4, 5] = m[1]^2*m[2]^2*(((11 - 30*sigma^2 + 35*sigma^4)*
        (C2[1]^2 - C4[1] - H4[1])*m[1])/(128*(-1 + sigma^2)^2) + 
      ((15*(-3 - 8*sigma^2 + 15*sigma^4)*C2[1]^2 + 
         5*(2 + 7*sigma^2 - 44*sigma^4 + 35*sigma^6)*C3[1] + 10*C4[1] - 
         70*sigma^2*C4[1] - 5*(-1 + sigma^2)*C2[1]*
          ((-10 - 9*sigma^2 + 35*sigma^4)*C3[1] + 
           15*(H2[1] + 3*sigma^2*H2[1])) + 20*H3[1] - 95*sigma^2*H3[1] + 
         250*sigma^4*H3[1] - 175*sigma^6*H3[1] - 20*H2[1]*H3[1] + 
         95*sigma^2*H2[1]*H3[1] - 250*sigma^4*H2[1]*H3[1] + 
         175*sigma^6*H2[1]*H3[1] + 2*H4[1] - 50*sigma^2*H4[1] - 
         12*sigma^4*H4[1])*m[2])/(480*(-1 + sigma^2)^2))
 
alpha[4, 6] = m[1]^2*m[2]^2*(((-1 + 5*sigma^2)*(3*C2[1]^2 - 4*C3[1] + C4[1] + 
         H4[1])*m[1])/64 + ((-15*(9 - 28*sigma^2 + 19*sigma^4)*C2[1]^2 - 
         5*C2[1]*(8*(-1 - 3*sigma^2 + 2*sigma^4)*C3[1] - 
           3*(3 - 14*sigma^2 + 19*sigma^4)*H2[1]) + 
         2*(20*(1 - 9*sigma^2 + 2*sigma^4)*C3[1] + 5*C4[1] + 
           15*sigma^2*C4[1] - 20*H3[1] - 20*sigma^2*H3[1] + 20*H2[1]*H3[1] + 
           20*sigma^2*H2[1]*H3[1] + H4[1] + 27*sigma^2*H4[1]))*m[2])/960)
 
alpha[4, 7] = (m[1]^2*m[2]^2*(-3*(4 - 19*sigma^2 + 15*sigma^4)*C2[1]^2*m[2] + 
       3*(4 - 19*sigma^2 + 15*sigma^4)*(-2 + H2[1])*H2[1]*m[2] + 
       C3[1]*(3*(5 - 37*sigma^2 + 36*sigma^4)*m[1] + 
         4*(2 - 19*sigma^2 + 20*sigma^4)*m[2]) + 
       C2[1]*(9*(5 - 37*sigma^2 + 36*sigma^4)*m[1] + 
         6*(8 - 57*sigma^2 + 55*sigma^4)*m[2])))/(96*(-1 + sigma^2)^3)
 
alpha[4, 8] = (m[1]^2*m[2]^2*(3*(1 - 6*sigma^2 + 5*sigma^4)*C2[1]^2*m[2] - 
       3*(1 - 6*sigma^2 + 5*sigma^4)*(-2 + H2[1])*H2[1]*m[2] + 
       4*(3 - 21*sigma^2 + 20*sigma^4)*C3[1]*(m[1] + m[2]) - 
       2*C2[1]*((6 - 42*sigma^2 + 40*sigma^4)*m[1] + 
         (9 - 60*sigma^2 + 55*sigma^4)*m[2])))/(32*(-1 + sigma^2)^2)
 
alpha[4, 9] = (m[1]^2*m[2]^2*((2 - 5*sigma^2 + 3*sigma^4)*C2[1]^2*m[2] + 
       (2 - 5*sigma^2 + 3*sigma^4)*(-2 + H2[1])*H2[1]*m[2] + 
       C3[1]*(2*m[1] + (-2 + 7*sigma^2 - 3*sigma^4)*m[2]) + 
       C2[1]*(-2*m[1] + (2 - 7*sigma^2 + 3*sigma^4)*m[2])))/
     (8*(-1 + sigma^2)^2)
 
alpha[4, 10] = (((-1 + sigma^2)*C2[1] + (1 + sigma^2)*C2[1]^2 + C3[1] - 
       sigma^2*C3[1] + (1 + sigma^2)*(-2 + H2[1])*H2[1])*m[1]^2*m[2]^3)/8
 
alpha[4, 11] = -(m[1]^2*m[2]^2*(-3*(3 - 13*sigma^2 + 10*sigma^4)*C2[1]^2*
         m[2] + 3*(3 - 13*sigma^2 + 10*sigma^4)*(-2 + H2[1])*H2[1]*m[2] + 
        C3[1]*((3 - 27*sigma^2 + 28*sigma^4)*m[1] + 4*(-1 + 2*sigma^2)*
           m[2]) + C2[1]*((9 - 81*sigma^2 + 84*sigma^4)*m[1] + 
          6*(1 - 9*sigma^2 + 10*sigma^4)*m[2])))/(32*(-1 + sigma^2)^3)
 
alpha[4, 12] = (m[1]^2*m[2]^2*((-1 + sigma^2)*C2[1]^2*m[2] + 
       (-1 + sigma^2)*(-2 + H2[1])*H2[1]*m[2] - 
       C3[1]*(2*m[1] + m[2] + sigma^2*m[2]) + 
       C2[1]*(2*m[1] + (1 + sigma^2)*m[2])))/(8*(-1 + sigma^2)^2)
 
alpha[4, 13] = -(sigma*m[1]^2*m[2]^2*(5*(6 - 13*sigma^2 + 7*sigma^4)*C2[1]^2*
         m[2] - 5*(6 - 13*sigma^2 + 7*sigma^4)*(-2 + H2[1])*H2[1]*m[2] + 
        C3[1]*((9 - 13*sigma^2)*m[1] + 4*(4 - 5*sigma^2)*m[2]) + 
        C2[1]*((27 - 39*sigma^2)*m[1] - 2*(6 - 35*sigma^2 + 35*sigma^4)*
           m[2])))/(32*(-1 + sigma^2)^3)
 
alpha[4, 14] = (sigma*m[1]^2*m[2]^2*(5*(3 - 10*sigma^2 + 7*sigma^4)*C2[1]^2*
        m[2] - 5*(3 - 10*sigma^2 + 7*sigma^4)*(-2 + H2[1])*H2[1]*m[2] + 
       4*(-3 + 5*sigma^2)*C3[1]*(m[1] + m[2]) - 
       2*C2[1]*(2*(-3 + 5*sigma^2)*m[1] + (9 - 40*sigma^2 + 35*sigma^4)*
          m[2])))/(32*(-1 + sigma^2)^2)
 
alpha[4, 15] = (sigma*m[1]^2*m[2]^2*(-15*(-1 + sigma^2)*C2[1]^2*m[2] + 
       15*(-1 + sigma^2)*(-2 + H2[1])*H2[1]*m[2] + 
       C3[1]*((-3 + 7*sigma^2)*m[1] + 4*m[2]) + 
       3*C2[1]*((-3 + 7*sigma^2)*m[1] + 2*(-3 + 5*sigma^2)*m[2])))/
     (96*(-1 + sigma^2)^3)
 
alpha[4, 16] = ((20 - 91*sigma^2 + 95*sigma^4 + (4 - 99*sigma^2 + 95*sigma^4)*
        C2[2] + C2[1]*(4 - 99*sigma^2 + 95*sigma^4 + 
         (20 - 91*sigma^2 + 95*sigma^4)*C2[2]))*m[1]^2*m[2]^2*(m[1] + m[2]))/
     (64*(-1 + sigma^2)^3)
 
alpha[4, 17] = (m[1]^2*m[2]^2*((-8 + 52*sigma^2 - 60*sigma^4 + 
         (-8 + 68*sigma^2 - 60*sigma^4)*C2[2] + 
         C2[1]*(8 - 68*sigma^2 + 60*sigma^4 + (8 - 52*sigma^2 + 60*sigma^4)*
            C2[2]))*m[1] + (-27 + 106*sigma^2 - 95*sigma^4 + 
         (-3 + 98*sigma^2 - 95*sigma^4)*C2[2] + 
         C2[1]*(11 - 106*sigma^2 + 95*sigma^4 + (19 - 98*sigma^2 + 
             95*sigma^4)*C2[2]))*m[2]))/(64*(-1 + sigma^2)^2)
 
alpha[4, 18] = 0
 
alpha[4, 19] = (m[1]^2*m[2]^2*((-27 + 106*sigma^2 - 95*sigma^4 + 
         (11 - 106*sigma^2 + 95*sigma^4)*C2[2] + 
         C2[1]*(-3 + 98*sigma^2 - 95*sigma^4 + (19 - 98*sigma^2 + 95*sigma^4)*
            C2[2]))*m[1] + 4*(-2 + 13*sigma^2 - 15*sigma^4 + 
         (2 - 17*sigma^2 + 15*sigma^4)*C2[2] + C2[1]*(-2 + 17*sigma^2 - 
           15*sigma^4 + (2 - 13*sigma^2 + 15*sigma^4)*C2[2]))*m[2]))/
     (64*(-1 + sigma^2)^2)
 
alpha[4, 20] = (m[1]^2*m[2]^2*((5 - 15*sigma^2 + (-1 + 15*sigma^2)*C2[1])*
        (-1 + C2[2])*m[1] + (-1 + C2[1])*(5 - 15*sigma^2 + 
         (-1 + 15*sigma^2)*C2[2])*m[2]))/16
 
alpha[4, 21] = -(m[1]^2*m[2]^2*((12 - 39*sigma^2 + 35*sigma^4 + 
          (-4 - 31*sigma^2 + 35*sigma^4)*C2[2] + C2[1]*(-4 - 31*sigma^2 + 
            35*sigma^4 + (12 - 39*sigma^2 + 35*sigma^4)*C2[2]))*m[1] + 
        (1 + 7*sigma^2 + 7*(-1 + sigma^2)*C2[2] + 
          C2[1]*(-7 + 7*sigma^2 + C2[2] + 7*sigma^2*C2[2]))*m[2]))/
     (64*(-1 + sigma^2)^3)
 
alpha[4, 22] = -(m[1]^2*m[2]^2*((-7 + 26*sigma^2 - 35*sigma^4 + 
          (-9 - 26*sigma^2 + 35*sigma^4)*C2[2] + C2[1]*(1 + 34*sigma^2 - 
            35*sigma^4 + (15 - 34*sigma^2 + 35*sigma^4)*C2[2]))*m[1] + 
        4*(-1 - 3*sigma^2 + 3*(-1 + sigma^2)*C2[2] + 
          C2[1]*(3 - 3*sigma^2 + C2[2] + 3*sigma^2*C2[2]))*m[2]))/
     (64*(-1 + sigma^2)^2)
 
alpha[4, 23] = (sigma*(-7 + 15*sigma^2 + 15*(-1 + sigma^2)*C2[2] + 
       C2[1]*(15*(-1 + sigma^2) + (-7 + 15*sigma^2)*C2[2]))*m[1]^2*m[2]^2*
      (m[1] + m[2]))/(16*(-1 + sigma^2)^3)
 
alpha[4, 24] = 0
 
alpha[4, 25] = -(m[1]^2*m[2]^2*((1 + 7*sigma^2 + 7*(-1 + sigma^2)*C2[2] + 
          C2[1]*(-7 + 7*sigma^2 + C2[2] + 7*sigma^2*C2[2]))*m[1] + 
        (12 - 39*sigma^2 + 35*sigma^4 + (-4 - 31*sigma^2 + 35*sigma^4)*
           C2[2] + C2[1]*(-4 - 31*sigma^2 + 35*sigma^4 + 
            (12 - 39*sigma^2 + 35*sigma^4)*C2[2]))*m[2]))/
     (64*(-1 + sigma^2)^3)
 
alpha[4, 26] = -(m[1]^2*m[2]^2*(4*(-1 - 3*sigma^2 + 3*C2[2] - 
          3*sigma^2*C2[2] + C2[1]*(-3 + 3*sigma^2 + C2[2] + 3*sigma^2*C2[2]))*
         m[1] + (-7 + 26*sigma^2 - 35*sigma^4 + C2[2] + 34*sigma^2*C2[2] - 
          35*sigma^4*C2[2] + C2[1]*(-9 - 26*sigma^2 + 35*sigma^4 + 
            (15 - 34*sigma^2 + 35*sigma^4)*C2[2]))*m[2]))/
     (64*(-1 + sigma^2)^2)
 
alpha[4, 27] = -((3 + 5*sigma^2 + 5*(-1 + sigma^2)*C2[2] + 
        C2[1]*(-5 + 5*sigma^2 + 3*C2[2] + 5*sigma^2*C2[2]))*m[1]^2*m[2]^2*
       (m[1] + m[2]))/(64*(-1 + sigma^2)^3)
 
alpha[5, 1] = m[1]^2*m[2]^2*
     (-(sigma*(-7 + 13*sigma^2)*(10*C2[1]*C3[1] + 5*C4[1] + C5[1])*m[1])/
       (768*(-1 + sigma^2)^3) + (sigma*(2200*(-1 + sigma^4)*C3[1]^2 - 
         600*(12 - 19*sigma^2 + 7*sigma^4)*C3[1]*H2[1] - 
         600*(-4 + 7*sigma^2)*C2[1]*((7 - 2*sigma^2)*C3[1] + 
           (-2 + sigma^2)*H3[1]) + 3*(-300*sigma^2*C5[1] + 
           50*(4 - 11*sigma^2 + 7*sigma^4)*E1[1] - 200*E2[1] + 
           550*sigma^2*E2[1] - 350*sigma^4*E2[1] + 80*E3[1] - 
           165*sigma^2*E3[1] + 85*sigma^4*E3[1] + 10*E4[1] + 
           25*sigma^2*E4[1] - 35*sigma^4*E4[1] + 350*E5[1] - 
           1050*sigma^2*E5[1] + 700*sigma^4*E5[1] + 400*E6[1] - 
           1200*sigma^2*E6[1] + 800*sigma^4*E6[1] - 700*E7[1] + 
           2100*sigma^2*E7[1] - 1400*sigma^4*E7[1] + 
           50*C4[1]*(26 - 39*sigma^2 - 14*sigma^4 + 2*(-3 + 2*sigma^2 + 7*
                sigma^4)*H2[1]) + 200*H3[1]^2 - 400*sigma^2*H3[1]^2 - 
           700*H4[1] + 700*sigma^2*H4[1] + 700*H2[1]*H4[1] - 
           700*sigma^2*H2[1]*H4[1] - 46*H5[1] + 46*sigma^2*H5[1]))*m[2])/
       (115200*(-1 + sigma^2)^3))
 
alpha[5, 2] = m[1]^2*m[2]^2*((sigma*(-5 + 11*sigma^2)*(10*C2[1]*C3[1] + 
         5*C4[1] + C5[1])*m[1])/(384*(-1 + sigma^2)^3) + 
      (sigma*(-6400*(-1 + sigma^4)*C3[1]^2 - 2850*C4[1] + 
         3300*sigma^2*C4[1] + 7650*sigma^4*C4[1] + 1500*C5[1] + 
         600*sigma^2*C5[1] - 300*sigma^4*C5[1] + 150*E1[1] - 
         1200*sigma^2*E1[1] + 1050*sigma^4*E1[1] - 150*E2[1] + 
         1200*sigma^2*E2[1] - 1050*sigma^4*E2[1] - 195*E3[1] + 
         360*sigma^2*E3[1] - 165*sigma^4*E3[1] - 465*E4[1] + 
         1200*sigma^2*E4[1] - 735*sigma^4*E4[1] + 1050*E5[1] - 
         4200*sigma^2*E5[1] + 3150*sigma^4*E5[1] - 2400*sigma^2*E6[1] + 
         2400*sigma^4*E6[1] - 2100*E7[1] + 8400*sigma^2*E7[1] - 
         6300*sigma^4*E7[1] - 600*(-15 - 8*sigma^2 + 23*sigma^4)*C3[1]*
          H2[1] + 600*C4[1]*H2[1] + 7200*sigma^2*C4[1]*H2[1] - 
         11400*sigma^4*C4[1]*H2[1] + 400*H3[1]^2 - 4400*sigma^2*H3[1]^2 + 
         5200*sigma^4*H3[1]^2 + 600*C2[1]*((-13 - 6*sigma^2 + 49*sigma^4)*
            C3[1] + 2*(1 + 9*sigma^2 - 13*sigma^4)*H3[1]) + 3300*H4[1] + 
         3600*sigma^2*H4[1] - 6900*sigma^4*H4[1] - 3300*H2[1]*H4[1] - 
         3600*sigma^2*H2[1]*H4[1] + 6900*sigma^4*H2[1]*H4[1] + 74*H5[1] - 
         424*sigma^2*H5[1] + 350*sigma^4*H5[1])*m[2])/
       (115200*(-1 + sigma^2)^3))
 
alpha[5, 3] = m[1]^2*m[2]^2*((sigma*(-1 + 3*sigma^2)*(10*C2[1]*C3[1] + 
         5*C4[1] + C5[1])*m[1])/(768*(-1 + sigma^2)^3) + 
      (sigma*(-1400*(-1 + sigma^4)*C3[1]^2 + 600*C4[1] - 1350*sigma^2*C4[1] + 
         2100*sigma^4*C4[1] + 600*C5[1] - 300*sigma^2*C5[1] - 450*E1[1] + 
         450*sigma^2*E1[1] + 450*E2[1] - 450*sigma^2*E2[1] - 435*E3[1] + 
         855*sigma^2*E3[1] - 420*sigma^4*E3[1] - 495*E4[1] + 
         1125*sigma^2*E4[1] - 630*sigma^4*E4[1] - 1050*sigma^2*E5[1] + 
         1050*sigma^4*E5[1] - 1200*E6[1] + 1200*sigma^2*E6[1] + 
         2100*sigma^2*E7[1] - 2100*sigma^4*E7[1] - 6600*(-1 + sigma^2)*C3[1]*
          H2[1] + 900*C4[1]*H2[1] + 600*sigma^2*C4[1]*H2[1] - 
         2100*sigma^4*C4[1]*H2[1] - 1200*sigma^2*H3[1]^2 + 
         1400*sigma^4*H3[1]^2 + 600*C2[1]*((-16 + 21*sigma^2)*C3[1] + 
           (9 - 10*sigma^2)*H3[1]) + 600*H4[1] + 1500*sigma^2*H4[1] - 
         2100*sigma^4*H4[1] - 600*H2[1]*H4[1] - 1500*sigma^2*H2[1]*H4[1] + 
         2100*sigma^4*H2[1]*H4[1] + 212*H5[1] - 562*sigma^2*H5[1] + 
         350*sigma^4*H5[1])*m[2])/(115200*(-1 + sigma^2)^3))
 
alpha[5, 4] = m[1]^2*m[2]^2*((sigma*(-5 + 9*sigma^2)*(2*C2[1]*C3[1] - C4[1] - 
         C5[1])*m[1])/(64*(-1 + sigma^2)^2) - 
      (sigma*(5600*(-1 + sigma^4)*C3[1]^2 - 10650*C4[1] + 
         19350*sigma^2*C4[1] - 5100*sigma^4*C4[1] + 480*C5[1] + 
         6720*sigma^2*C5[1] + 450*E1[1] - 2100*sigma^2*E1[1] + 
         1650*sigma^4*E1[1] - 1650*E2[1] + 4200*sigma^2*E2[1] - 
         2550*sigma^4*E2[1] + 705*E3[1] - 2340*sigma^2*E3[1] + 
         1635*sigma^4*E3[1] + 285*E4[1] - 750*sigma^2*E4[1] + 
         465*sigma^4*E4[1] + 1350*E5[1] - 5550*sigma^2*E5[1] + 
         4200*sigma^4*E5[1] + 2100*E6[1] - 7800*sigma^2*E6[1] + 
         5700*sigma^4*E6[1] - 5100*E7[1] + 13500*sigma^2*E7[1] - 
         8400*sigma^4*E7[1] - 600*(-7 - 4*sigma^2 + 11*sigma^4)*C3[1]*H2[1] + 
         1800*C4[1]*H2[1] - 6900*sigma^2*C4[1]*H2[1] + 5100*sigma^4*C4[1]*
          H2[1] + 1600*H3[1]^2 - 3200*sigma^2*H3[1]^2 + 
         600*C2[1]*((25 - 68*sigma^2 + 19*sigma^4)*C3[1] + 
           (-8 + 27*sigma^2 - 11*sigma^4)*H3[1]) + 2100*H4[1] - 
         2100*sigma^2*H4[1] - 2100*H2[1]*H4[1] + 2100*sigma^2*H2[1]*H4[1] + 
         1054*H5[1] - 1054*sigma^2*H5[1])*m[2])/(115200*(-1 + sigma^2)^2))
 
alpha[5, 5] = m[1]^2*m[2]^2*
     (-(sigma*(-3 + 7*sigma^2)*(2*C2[1]*C3[1] - C4[1] - C5[1])*m[1])/
       (64*(-1 + sigma^2)^2) + (sigma*(8800*(-1 + sigma^4)*C3[1]^2 - 
         6600*C4[1] + 18750*sigma^2*C4[1] - 8550*sigma^4*C4[1] + 7920*C5[1] - 
         1920*sigma^2*C5[1] + 1200*sigma^4*C5[1] + 150*E1[1] + 
         900*sigma^2*E1[1] - 1050*sigma^4*E1[1] + 150*E2[1] - 
         1200*sigma^2*E2[1] + 1050*sigma^4*E2[1] + 645*E3[1] - 
         360*sigma^2*E3[1] - 285*sigma^4*E3[1] + 915*E4[1] - 
         1650*sigma^2*E4[1] + 735*sigma^4*E4[1] - 300*E5[1] + 
         3450*sigma^2*E5[1] - 3150*sigma^4*E5[1] + 300*E6[1] + 
         3000*sigma^2*E6[1] - 3300*sigma^4*E6[1] + 3000*E7[1] - 
         9300*sigma^2*E7[1] + 6300*sigma^4*E7[1] + 
         600*(11 - 40*sigma^2 + 29*sigma^4)*C3[1]*H2[1] + 11100*C4[1]*H2[1] - 
         18900*sigma^2*C4[1]*H2[1] + 7800*sigma^4*C4[1]*H2[1] + 
         2400*H3[1]^2 - 4000*sigma^4*H3[1]^2 + 600*C2[1]*
          ((17 + 8*sigma^2 - 49*sigma^4)*C3[1] + (-23 + 11*sigma^2 + 
             20*sigma^4)*H3[1]) + 6600*H4[1] - 15300*sigma^2*H4[1] + 
         8700*sigma^4*H4[1] - 6600*H2[1]*H4[1] + 15300*sigma^2*H2[1]*H4[1] - 
         8700*sigma^4*H2[1]*H4[1] - 1404*H5[1] + 1754*sigma^2*H5[1] - 
         350*sigma^4*H5[1])*m[2])/(115200*(-1 + sigma^2)^2))
 
alpha[5, 6] = m[1]^2*m[2]^2*
     (-(sigma*(-3 + 5*sigma^2)*(2*C2[1]*C3[1] - 3*C4[1] + C5[1])*m[1])/
       (96*(-1 + sigma^2)) + (sigma*(800*(-1 + sigma^4)*C3[1]^2 - 
         5700*C4[1] + 10500*sigma^2*C4[1] - 600*sigma^4*C4[1] - 960*C5[1] - 
         240*sigma^2*C5[1] + 150*E1[1] - 900*sigma^2*E1[1] + 
         750*sigma^4*E1[1] - 300*E2[1] + 600*sigma^2*E2[1] - 
         300*sigma^4*E2[1] - 105*E3[1] + 90*sigma^2*E3[1] + 
         15*sigma^4*E3[1] - 210*E4[1] + 600*sigma^2*E4[1] - 
         390*sigma^4*E4[1] + 150*E5[1] - 1200*sigma^2*E5[1] + 
         1050*sigma^4*E5[1] + 450*E6[1] - 2100*sigma^2*E6[1] + 
         1650*sigma^4*E6[1] - 1500*E7[1] + 3600*sigma^2*E7[1] - 
         2100*sigma^4*E7[1] - 600*(-3 - 2*sigma^2 + 5*sigma^4)*C3[1]*H2[1] + 
         2400*C4[1]*H2[1] - 5400*sigma^2*C4[1]*H2[1] + 600*sigma^4*C4[1]*
          H2[1] + 800*H3[1]^2 - 1600*sigma^2*H3[1]^2 + 
         300*C2[1]*((15 - 46*sigma^2 + 23*sigma^4)*C3[1] - 
           2*(3 - 12*sigma^2 + 5*sigma^4)*H3[1]) + 600*H4[1] - 
         600*sigma^2*H4[1] - 600*H2[1]*H4[1] + 600*sigma^2*H2[1]*H4[1] + 
         596*H5[1] - 596*sigma^2*H5[1])*m[2])/(57600*(-1 + sigma^2)))
gamma[2, 1] = 7 - 102*sigma^2 + 95*sigma^4 + (23 - 102*sigma^2 + 95*sigma^4)*
      C2[1]
 
gamma[2, 2] = 5 + 30*sigma^2 - 35*sigma^4 + (-11 + 30*sigma^2 - 35*sigma^4)*
      C2[1]
 
gamma[2, 3] = 12*(-1 + sigma^2)^2*(-1 + 5*sigma^2)*(-1 + C2[1])
 
gamma[3, 1] = -((-5 + 9*sigma^2)*(3*C2[1] + C3[1]))
 
gamma[3, 2] = (-3 + 7*sigma^2)*(3*C2[1] + C3[1])
 
gamma[3, 3] = 4*(-1 + sigma^2)*(-3 + 5*sigma^2)*(C2[1] - C3[1])
 
gamma[4, 1] = 177*C2[1]^2 - 750*sigma^2*C2[1]^2 + 717*sigma^4*C2[1]^2 + 
     44*C3[1] - 1000*sigma^2*C3[1] + 956*sigma^4*C3[1] + 59*C4[1] - 
     250*sigma^2*C4[1] + 239*sigma^4*C4[1] + 59*H4[1] - 250*sigma^2*H4[1] + 
     239*sigma^4*H4[1]
 
gamma[4, 2] = -234*C2[1]^2 + 828*sigma^2*C2[1]^2 - 882*sigma^4*C2[1]^2 + 
     72*C3[1] + 1104*sigma^2*C3[1] - 1176*sigma^4*C3[1] - 78*C4[1] + 
     276*sigma^2*C4[1] - 294*sigma^4*C4[1] - 78*H4[1] + 276*sigma^2*H4[1] - 
     294*sigma^4*H4[1]
 
gamma[4, 3] = -27*C2[1]^2 + 42*sigma^2*C2[1]^2 - 63*sigma^4*C2[1]^2 + 
     28*C3[1] + 56*sigma^2*C3[1] - 84*sigma^4*C3[1] - 9*C4[1] + 
     14*sigma^2*C4[1] - 21*sigma^4*C4[1] - 9*H4[1] + 14*sigma^2*H4[1] - 
     21*sigma^4*H4[1]
 
gamma[4, 4] = 276*C2[1]^2 - 1500*sigma^2*C2[1]^2 + 2364*sigma^4*C2[1]^2 - 
     1140*sigma^6*C2[1]^2 - 276*C4[1] + 1500*sigma^2*C4[1] - 
     2364*sigma^4*C4[1] + 1140*sigma^6*C4[1] - 276*H4[1] + 
     1500*sigma^2*H4[1] - 2364*sigma^4*H4[1] + 1140*sigma^6*H4[1]
 
gamma[4, 5] = -132*C2[1]^2 + 492*sigma^2*C2[1]^2 - 780*sigma^4*C2[1]^2 + 
     420*sigma^6*C2[1]^2 + 132*C4[1] - 492*sigma^2*C4[1] + 
     780*sigma^4*C4[1] - 420*sigma^6*C4[1] + 132*H4[1] - 492*sigma^2*H4[1] + 
     780*sigma^4*H4[1] - 420*sigma^6*H4[1]
 
gamma[4, 6] = 72*C2[1]^2 - 576*sigma^2*C2[1]^2 + 1296*sigma^4*C2[1]^2 - 
     1152*sigma^6*C2[1]^2 + 360*sigma^8*C2[1]^2 - 96*C3[1] + 
     768*sigma^2*C3[1] - 1728*sigma^4*C3[1] + 1536*sigma^6*C3[1] - 
     480*sigma^8*C3[1] + 24*C4[1] - 192*sigma^2*C4[1] + 432*sigma^4*C4[1] - 
     384*sigma^6*C4[1] + 120*sigma^8*C4[1] + 24*H4[1] - 192*sigma^2*H4[1] + 
     432*sigma^4*H4[1] - 384*sigma^6*H4[1] + 120*sigma^8*H4[1]
 
gamma[5, 1] = 70*C2[1]*C3[1] - 130*sigma^2*C2[1]*C3[1] + 35*C4[1] - 
     65*sigma^2*C4[1] + 7*C5[1] - 13*sigma^2*C5[1]
 
gamma[5, 2] = -100*C2[1]*C3[1] + 220*sigma^2*C2[1]*C3[1] - 50*C4[1] + 
     110*sigma^2*C4[1] - 10*C5[1] + 22*sigma^2*C5[1]
 
gamma[5, 3] = -10*C2[1]*C3[1] + 30*sigma^2*C2[1]*C3[1] - 5*C4[1] + 
     15*sigma^2*C4[1] - C5[1] + 3*sigma^2*C5[1]
 
gamma[5, 4] = 120*C2[1]*C3[1] - 336*sigma^2*C2[1]*C3[1] + 
     216*sigma^4*C2[1]*C3[1] - 60*C4[1] + 168*sigma^2*C4[1] - 
     108*sigma^4*C4[1] - 60*C5[1] + 168*sigma^2*C5[1] - 108*sigma^4*C5[1]
 
gamma[5, 5] = -72*C2[1]*C3[1] + 240*sigma^2*C2[1]*C3[1] - 
     168*sigma^4*C2[1]*C3[1] + 36*C4[1] - 120*sigma^2*C4[1] + 
     84*sigma^4*C4[1] + 36*C5[1] - 120*sigma^2*C5[1] + 84*sigma^4*C5[1]
 
gamma[5, 6] = 48*C2[1]*C3[1] - 176*sigma^2*C2[1]*C3[1] + 
     208*sigma^4*C2[1]*C3[1] - 80*sigma^6*C2[1]*C3[1] - 72*C4[1] + 
     264*sigma^2*C4[1] - 312*sigma^4*C4[1] + 120*sigma^6*C4[1] + 24*C5[1] - 
     88*sigma^2*C5[1] + 104*sigma^4*C5[1] - 40*sigma^6*C5[1]
delta[2, 1] = sigma^2*(-68 - 52*C2[1]) + 8*(1 + C2[1]) + 
     60*sigma^4*(1 + C2[1])
 
delta[2, 2] = -4*(-3 + C2[1]) - 12*sigma^2*(1 + C2[1])
 
delta[2, 3] = 4 + 68*sigma^2*(-1 + C2[1]) - 124*sigma^4*(-1 + C2[1]) + 
     60*sigma^6*(-1 + C2[1]) - 4*C2[1]
 
delta[3, 1] = 8*C2[1] - C2[1]^2 + 3*(-2 + H2[1])*H2[1] + 
     sigma^2*(-13*C2[1] + 2*C2[1]^2 - 2*C3[1] - 3*(-2 + H2[1])*H2[1])
 
delta[3, 2] = -5*C2[1] + 4*C2[1]^2 + 2*C3[1] - 5*(-2 + H2[1])*H2[1] + 
     sigma^2*(10*C2[1] - 5*C2[1]^2 + 5*(-2 + H2[1])*H2[1])
 
delta[3, 3] = 5*C2[1] - 2*C2[1]^2 - 2*C3[1] + (-2 + H2[1])*H2[1] + 
     sigma^2*(-16*C2[1] + 6*C2[1]^2 + 8*C3[1] - 2*(-2 + H2[1])*H2[1]) + 
     sigma^4*(11*C2[1] - 4*C2[1]^2 - 6*C3[1] + (-2 + H2[1])*H2[1])
 
delta[4, 1] = sigma^6*(-285*C2[1]^2 + 80*C3[1] - 80*C2[1]*C3[1] + 
       285*C2[1]*H2[1]) - 10*sigma^2*(120*C2[1]^2 + 51*C3[1] - 
       19*C2[1]*C3[1] + 4*C4[1] - 108*C2[1]*H2[1] - 19*H3[1] + 
       19*H2[1]*H3[1]) + 8*(45*C2[1]^2 + 5*C3[1] - 
       5*C2[1]*(C3[1] + 9*H2[1]) - 5*H3[1] + 5*H2[1]*H3[1] - 2*H4[1]) + 
     sigma^4*(1215*C2[1]^2 + 390*C3[1] - 70*C2[1]*C3[1] + 70*C4[1] - 
       1005*C2[1]*H2[1] - 150*H3[1] + 150*H2[1]*H3[1] + 46*H4[1])
 
delta[4, 2] = -360*C2[1]^2 + 70*C3[1] + 250*C2[1]*C3[1] + 40*C4[1] + 
     480*C2[1]*H2[1] + 90*H3[1] - 90*H2[1]*H3[1] + 
     350*sigma^6*((-1 + C2[1])*C3[1] + H3[1] - H2[1]*H3[1]) + 
     2*sigma^2*(615*C2[1]^2 + 85*C3[1] - 50*C4[1] - 
       5*C2[1]*(49*C3[1] + 153*H2[1]) - 45*H3[1] + 45*H2[1]*H3[1] - 
       34*H4[1]) + 32*H4[1] - 2*sigma^4*(525*C2[1]^2 - 55*C3[1] + 
       55*C2[1]*C3[1] - 525*C2[1]*H2[1] + 175*H3[1] - 175*H2[1]*H3[1] + 
       12*H4[1])
 
delta[4, 3] = 135*C2[1]^2 - 165*C2[1]*H2[1] + 
     50*sigma^4*((-1 + C2[1])*C3[1] + H3[1] - H2[1]*H3[1]) + 
     sigma^2*(-165*C2[1]^2 + 50*C3[1] - 50*C2[1]*C3[1] + 165*C2[1]*H2[1] - 
       50*H3[1] + 50*H2[1]*H3[1] - 8*H4[1]) - 2*(5*C4[1] + H4[1])
 
delta[4, 4] = 360*C2[1]^2 - 50*C3[1] + 40*C4[1] - 
     10*C2[1]*(11*C3[1] + 24*H2[1]) + 10*sigma^8*(39*C2[1]^2 - 22*C3[1] + 
       22*C2[1]*C3[1] - 39*C2[1]*H2[1]) + 50*H3[1] - 50*H2[1]*H3[1] + 
     2*sigma^4*(1365*C2[1]^2 - 165*C3[1] - 220*C4[1] - 
       5*C2[1]*(31*C3[1] + 165*H2[1]) - 5*H3[1] + 5*H2[1]*H3[1] - 
       224*H4[1]) - 10*sigma^6*(183*C2[1]^2 - 47*C3[1] + 23*C2[1]*C3[1] - 
       30*C4[1] - 129*C2[1]*H2[1] - 3*H3[1] + 3*H2[1]*H3[1] - 30*H4[1]) + 
     32*H4[1] + 2*sigma^2*(-825*C2[1]^2 + 65*C3[1] + 50*C4[1] + 
       5*C2[1]*(43*C3[1] + 99*H2[1]) - 35*H3[1] + 35*H2[1]*H3[1] + 58*H4[1])
 
delta[4, 5] = -350*sigma^8*((-1 + C2[1])*C3[1] + H3[1] - H2[1]*H3[1]) + 
     sigma^6*(450*C2[1]^2 - 790*C3[1] + 790*C2[1]*C3[1] - 450*C2[1]*H2[1] + 
       850*H3[1] - 850*H2[1]*H3[1] - 24*H4[1]) - 
     2*sigma^4*(345*C2[1]^2 - 255*C3[1] + 70*C4[1] + 
       5*C2[1]*(43*C3[1] - 75*H2[1]) + 345*H3[1] - 345*H2[1]*H3[1] + 
       38*H4[1]) + 2*sigma^2*(75*C2[1]^2 - 25*C3[1] - 55*C2[1]*C3[1] + 
       80*C4[1] - 75*C2[1]*H2[1] + 115*H3[1] - 115*H2[1]*H3[1] + 52*H4[1]) + 
     2*(45*C2[1]^2 + 25*C2[1]*(2*C3[1] - 3*H2[1]) - 
       2*(5*C3[1] + 5*C4[1] + 10*H3[1] - 10*H2[1]*H3[1] + H4[1]))
 
delta[4, 6] = 135*C2[1]^2 - 5*C2[1]*(8*C3[1] + 9*H2[1]) + 
     sigma^10*(-285*C2[1]^2 + 80*C3[1] - 80*C2[1]*C3[1] + 285*C2[1]*H2[1]) + 
     sigma^2*(-825*C2[1]^2 + 345*C2[1]*H2[1] + 
       16*(30*C3[1] - 5*H3[1] + 5*H2[1]*H3[1] - 3*H4[1])) - 
     2*(20*C3[1] + 5*C4[1] - 20*H3[1] + 20*H2[1]*H3[1] + H4[1]) + 
     sigma^8*(1275*C2[1]^2 - 600*C3[1] + 30*C4[1] + 
       15*C2[1]*(24*C3[1] - 71*H2[1]) - 40*H3[1] + 40*H2[1]*H3[1] + 
       54*H4[1]) + 2*sigma^4*(975*C2[1]^2 - 640*C3[1] + 160*C2[1]*C3[1] + 
       30*C4[1] - 525*C2[1]*H2[1] + 78*H4[1]) - 
     10*sigma^6*(225*C2[1]^2 + C2[1]*(56*C3[1] - 153*H2[1]) + 
       8*(-17*C3[1] + C4[1] - H3[1] + H2[1]*H3[1] + 2*H4[1]))
 
delta[5, 1] = 75*sigma^4*(56*C2[1]*C3[1] + (44*C3[1]^2)/3 - 14*C4[1] + 
       7*E1[1] - 7*E2[1] + (17*E3[1])/10 - (7*E4[1])/10 + 14*E5[1] + 
       16*E6[1] - 28*E7[1] - 28*C3[1]*H2[1] + 14*C4[1]*H2[1] - 
       28*C2[1]*H3[1]) + 75*((-44*C3[1]^2)/3 + 26*C4[1] + 4*E1[1] - 4*E2[1] + 
       (8*E3[1])/5 + E4[1]/5 + 7*E5[1] + 8*E6[1] - 14*E7[1] - 
       48*C3[1]*H2[1] - 6*C4[1]*H2[1] + 16*C2[1]*(7*C3[1] - 2*H3[1]) + 
       4*H3[1]^2 - 14*H4[1] + 14*H2[1]*H4[1] - (23*H5[1])/25) + 
     75*sigma^2*(-228*C2[1]*C3[1] - 39*C4[1] - 6*C5[1] - 11*E1[1] + 
       11*E2[1] - (33*E3[1])/10 + E4[1]/2 - 21*E5[1] - 24*E6[1] + 42*E7[1] + 
       76*C3[1]*H2[1] + 4*C4[1]*H2[1] + 72*C2[1]*H3[1] - 8*H3[1]^2 + 
       14*H4[1] - 14*H2[1]*H4[1] + (23*H5[1])/25)
 
delta[5, 2] = 75*sigma^2*(4*C5[1] - 8*E1[1] + 8*E2[1] + (12*E3[1])/5 + 
       8*E4[1] - 28*E5[1] - 16*E6[1] + 56*E7[1] + 32*C3[1]*H2[1] + 
       C4[1]*(22 + 48*H2[1]) - 24*C2[1]*(C3[1] - 3*H3[1]) - (88*H3[1]^2)/3 + 
       24*H4[1] - 24*H2[1]*H4[1] - (212*H5[1])/75) + 
     75*(-52*C2[1]*C3[1] + (128*C3[1]^2)/3 - 19*C4[1] + 10*C5[1] + E1[1] - 
       E2[1] - (13*E3[1])/10 - (31*E4[1])/10 + 7*E5[1] - 14*E7[1] + 
       60*C3[1]*H2[1] + 4*C4[1]*H2[1] + 8*C2[1]*H3[1] + (8*H3[1]^2)/3 + 
       22*H4[1] - 22*H2[1]*H4[1] + (37*H5[1])/75) + 
     75*sigma^4*((-128*C3[1]^2)/3 + 51*C4[1] - 2*C5[1] + 7*E1[1] - 7*E2[1] - 
       (11*E3[1])/10 - (49*E4[1])/10 + 21*E5[1] + 16*E6[1] - 42*E7[1] - 
       92*C3[1]*H2[1] - 76*C4[1]*H2[1] + 4*C2[1]*(49*C3[1] - 26*H3[1]) + 
       (104*H3[1]^2)/3 - 46*H4[1] + 46*H2[1]*H4[1] + (7*H5[1])/3)
 
delta[5, 3] = -35*sigma^4*(20*C3[1]^2 + 6*E3[1] + 9*E4[1] - 15*E5[1] + 
       30*E7[1] + 30*C4[1]*(-1 + H2[1]) - 20*H3[1]^2 + 30*H4[1] - 
       30*H2[1]*H4[1] - 5*H5[1]) + 75*sigma^2*(84*C2[1]*C3[1] - 9*C4[1] - 
       2*C5[1] + 3*E1[1] - 3*E2[1] + (57*E3[1])/10 + (15*E4[1])/2 - 7*E5[1] + 
       8*E6[1] + 14*E7[1] - 44*C3[1]*H2[1] + 4*C4[1]*H2[1] - 40*C2[1]*H3[1] - 
       8*H3[1]^2 + 10*H4[1] - 10*H2[1]*H4[1] - (281*H5[1])/75) + 
     75*(-64*C2[1]*C3[1] + (28*C3[1]^2)/3 + 4*C4[1] + 4*C5[1] - 3*E1[1] + 
       3*E2[1] - (29*E3[1])/10 - (33*E4[1])/10 - 8*E6[1] + 44*C3[1]*H2[1] + 
       6*C4[1]*H2[1] + 36*C2[1]*H3[1] + 4*H4[1] - 4*H2[1]*H4[1] + 
       (106*H5[1])/75)
 
delta[5, 4] = 75*sigma^6*(-76*C2[1]*C3[1] - (112*C3[1]^2)/3 + 34*C4[1] - 
       11*E1[1] + 17*E2[1] - (109*E3[1])/10 - (31*E4[1])/10 - 28*E5[1] - 
       38*E6[1] + 56*E7[1] + 44*C3[1]*H2[1] - 34*C4[1]*H2[1] + 
       44*C2[1]*H3[1]) + 75*sigma^2*(-372*C2[1]*C3[1] + (112*C3[1]^2)/3 + 
       200*C4[1] + (208*C5[1])/5 - 17*E1[1] + 39*E2[1] - (203*E3[1])/10 - 
       (69*E4[1])/10 - 46*E5[1] - 66*E6[1] + 124*E7[1] - 12*C3[1]*H2[1] - 
       58*C4[1]*H2[1] + 140*C2[1]*H3[1] - 32*H3[1]^2 - 28*H4[1] + 
       28*H2[1]*H4[1] - (1054*H5[1])/75) + 
     75*((-112*C3[1]^2)/3 - 71*C4[1] + (16*C5[1])/5 + 3*E1[1] - 11*E2[1] + 
       (47*E3[1])/10 + (19*E4[1])/10 + 9*E5[1] + 14*E6[1] - 34*E7[1] + 
       28*C3[1]*H2[1] + 12*C4[1]*H2[1] + 4*C2[1]*(25*C3[1] - 8*H3[1]) + 
       (32*H3[1]^2)/3 + 14*H4[1] - 14*H2[1]*H4[1] + (527*H5[1])/75) + 
     75*sigma^4*((112*C3[1]^2)/3 - 163*C4[1] - (224*C5[1])/5 + 25*E1[1] - 
       45*E2[1] + (53*E3[1])/2 + (81*E4[1])/10 + 65*E5[1] + 90*E6[1] - 
       146*E7[1] - 60*C3[1]*H2[1] + 80*C4[1]*H2[1] + 
       4*C2[1]*(87*C3[1] - 38*H3[1]) + (64*H3[1]^2)/3 + 14*H4[1] - 
       14*H2[1]*H4[1] + (527*H5[1])/75)
 
delta[5, 5] = 75*sigma^2*((-176*C3[1]^2)/3 - 169*C4[1] + (328*C5[1])/5 - 
       5*E1[1] + 9*E2[1] + (67*E3[1])/10 + (171*E4[1])/10 - 25*E5[1] - 
       18*E6[1] + 82*E7[1] + 204*C3[1]*H2[1] + 200*C4[1]*H2[1] + 
       4*C2[1]*(9*C3[1] - 34*H3[1]) + 16*H3[1]^2 + 146*H4[1] - 
       146*H2[1]*H4[1] - (1579*H5[1])/75) + 
     75*sigma^6*(-196*C2[1]*C3[1] + (176*C3[1]^2)/3 - 57*C4[1] + 8*C5[1] - 
       7*E1[1] + 7*E2[1] - (19*E3[1])/10 + (49*E4[1])/10 - 21*E5[1] - 
       22*E6[1] + 42*E7[1] + 116*C3[1]*H2[1] + 52*C4[1]*H2[1] + 
       80*C2[1]*H3[1] - (80*H3[1]^2)/3 + 58*H4[1] - 58*H2[1]*H4[1] - 
       (7*H5[1])/3) + 75*(-68*C2[1]*C3[1] + (176*C3[1]^2)/3 + 44*C4[1] - 
       (264*C5[1])/5 - E1[1] - E2[1] - (43*E3[1])/10 - (61*E4[1])/10 + 
       2*E5[1] - 2*E6[1] - 20*E7[1] - 44*C3[1]*H2[1] - 74*C4[1]*H2[1] + 
       92*C2[1]*H3[1] - 16*H3[1]^2 - 44*H4[1] + 44*H2[1]*H4[1] + 
       (234*H5[1])/25) + 75*sigma^4*(228*C2[1]*C3[1] - (176*C3[1]^2)/3 + 
       182*C4[1] - (104*C5[1])/5 + 13*E1[1] - 15*E2[1] - E3[1]/2 - 
       (159*E4[1])/10 + 44*E5[1] + 42*E6[1] - 104*E7[1] - 276*C3[1]*H2[1] - 
       178*C4[1]*H2[1] - 36*C2[1]*H3[1] + (80*H3[1]^2)/3 - 160*H4[1] + 
       160*H2[1]*H4[1] + (1052*H5[1])/75)
 
delta[5, 6] = 75*sigma^8*(92*C2[1]*C3[1] + (32*C3[1]^2)/3 - 8*C4[1] + 
       10*E1[1] - 4*E2[1] + E3[1]/5 - (26*E4[1])/5 + 14*E5[1] + 22*E6[1] - 
       28*E7[1] - 40*C3[1]*H2[1] + 8*C4[1]*H2[1] - 40*C2[1]*H3[1]) + 
     75*sigma^2*(-304*C2[1]*C3[1] + (64*C3[1]^2)/3 + 292*C4[1] + 
       (112*C5[1])/5 - 16*E1[1] + 16*E2[1] + 4*E3[1] + (68*E4[1])/5 - 
       20*E5[1] - 40*E6[1] + 88*E7[1] - 32*C3[1]*H2[1] - 136*C4[1]*H2[1] + 
       144*C2[1]*H3[1] - (128*H3[1]^2)/3 - 24*H4[1] + 24*H2[1]*H4[1] - 
       (596*H5[1])/25) + 75*sigma^6*(-368*C2[1]*C3[1] - (64*C3[1]^2)/3 + 
       156*C4[1] - (16*C5[1])/5 - 32*E1[1] + 16*E2[1] + (4*E3[1])/5 + 
       (92*E4[1])/5 - 44*E5[1] - 72*E6[1] + 104*E7[1] + 96*C3[1]*H2[1] - 
       88*C4[1]*H2[1] + 176*C2[1]*H3[1] - (64*H3[1]^2)/3 - 8*H4[1] + 
       8*H2[1]*H4[1] - (596*H5[1])/75) + 
     75*(60*C2[1]*C3[1] - (32*C3[1]^2)/3 - 76*C4[1] - (64*C5[1])/5 + 
       2*E1[1] - 4*E2[1] - (7*E3[1])/5 - (14*E4[1])/5 + 2*E5[1] + 6*E6[1] - 
       20*E7[1] + 24*C3[1]*H2[1] + 32*C4[1]*H2[1] - 24*C2[1]*H3[1] + 
       (32*H3[1]^2)/3 + 8*H4[1] - 8*H2[1]*H4[1] + (596*H5[1])/75) + 
     75*sigma^4*((-32*C5[1])/5 + 36*E1[1] - 24*E2[1] - (18*E3[1])/5 - 
       24*E4[1] + 48*E5[1] + 84*E6[1] - 144*E7[1] - 48*C3[1]*H2[1] + 
       4*C4[1]*(-91 + 46*H2[1]) + 8*C2[1]*(65*C3[1] - 32*H3[1]) + 
       (160*H3[1]^2)/3 + 24*H4[1] - 24*H2[1]*H4[1] + (596*H5[1])/25)
BlackHoleLimit = {C2[1] -> 1, C3[1] -> 1, C4[1] -> 1, C5[1] -> 1, H2[1] -> 1, 
     H3[1] -> 3/2, H4[1] -> 0, E5[1] -> (280 - 15*E4[1] + 51*H5[1])/75, 
     E6[1] -> -1/3 - (11*H5[1])/30, E2[1] -> 6 + (13*E4[1])/10 + 
       (9*H5[1])/50, E7[1] -> (-65 - 20*E4[1] + 18*H5[1])/50, 
     E1[1] -> -6 + E4[1]/5 + (23*H5[1])/25, E3[1] -> (11*H5[1])/15, 
     C2[2] -> 1, C3[2] -> 1, C4[2] -> 1, C5[2] -> 1, H2[2] -> 1, 
     H3[2] -> 3/2, H4[2] -> 0, E5[2] -> (280 - 15*E4[2] + 51*H5[2])/75, 
     E6[2] -> -1/3 - (11*H5[2])/30, E2[2] -> 6 + (13*E4[2])/10 + 
       (9*H5[2])/50, E7[2] -> (-65 - 20*E4[2] + 18*H5[2])/50, 
     E1[2] -> -6 + E4[2]/5 + (23*H5[2])/25, E3[2] -> (11*H5[2])/15}


==> anc/Angles.m <==
(* ::Package:: *)

(* 
   The scattering angles for the spin aligned with the angular momentum. 
   Theta[n] is the S_1^n contribution to the scattering angle.

   This file is associated with the paper "Binary Dynamics Through the Fifth Power of Spin at O(G^2)"
   by Z. Bern,  D. Kosmopoulos, A. Luna, R. Roiban, F. Teng
*)
   

Theta[2] = (3*a1^2*E*G^2*Pi*((1 - 66*y^2 + 65*y^4 + 
         C2*(29 - 138*y^2 + 125*y^4))*m[1] + 
       2*(3*(1 - 6*y^2 + 5*y^4) + C2*(5 - 42*y^2 + 45*y^4))*m[2]))/
     (32*b^4*(-1 + y^2)^2);
 
Theta[3] = (-3*a1^3*E*G^2*Pi*y*(C2*(-9 + 17*y^2)*m[1] + 
       C3*(-11 + 19*y^2)*m[1] + 5*(-2 + H2)*H2*(-1 + y^2)*m[2] + 
       2*C3*(-1 + 5*y^2)*m[2] + C2*(-11 + 15*y^2)*m[2]))/
     (4*b^5*(-1 + y^2)^(3/2));
 
Theta[4] = (a1^4*E*G^2*Pi*(15*C2*H2*(-137 + 427*y^2 - 395*y^4 + 105*y^6)*
        m[2] + 4*(-1 + y^2)*(3*H4*(3 - 5*y^2) + 100*(-1 + H2)*H3*
          (-1 + 3*y^2))*m[2] + 40*C3*(-1 + y^2)*((-1 + 97*y^2)*m[1] + 
         10*(-1 + 7*y^2)*m[2]) + 10*C4*((103 - 458*y^2 + 427*y^4)*m[1] + 
         (-19 - 94*y^2 + 185*y^4)*m[2]) + 
       15*C2^2*(2*(11 - 50*y^2 + 47*y^4)*m[1] + 
         (123 - 407*y^2 + 405*y^4 - 105*y^6)*m[2])))/(256*b^6*(-1 + y^2)^2);

(* For the S^5 terms the free coefficients are set to the conjectured values for the Kerr black hole *)
 
Theta[5] = (-15*a1^5*E*G^2*Pi*y*(3*m2*(-1 + 4*y^2) + 2*m1*(-7 + 13*y^2)))/
     (8*b^7*(-1 + y^2)^(3/2));




==> anc/Angles.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52054,       1436]
NotebookOptionsPosition[     48136,       1362]
NotebookOutlinePosition[     48652,       1381]
CellTagsIndexPosition[     48609,       1378]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The angles", "Section",
 CellChangeTimes->{{3.879608830978962*^9, 
  3.87960884126958*^9}},ExpressionUUID->"677af057-06b6-4350-95f9-\
6773368ac27c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "3", " ", 
    SuperscriptBox["a1", "2"], " ", "E", " ", 
    SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"66", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"65", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"C2", " ", 
          RowBox[{"(", 
           RowBox[{"29", "-", 
            RowBox[{"138", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"125", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"m", "[", "1", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
         RowBox[{"C2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879607350001079*^9, 3.879607372937109*^9}, {
   3.879607502373055*^9, 3.8796075066657457`*^9}, {3.879607587986*^9, 
   3.87960760140681*^9}, {3.879607723996831*^9, 3.8796077242401752`*^9}, {
   3.879607918327505*^9, 3.8796079195677643`*^9}, {3.879608768497858*^9, 
   3.879608775529374*^9}, {3.879608918512982*^9, 3.879608919565358*^9}, 
   3.8796102585422153`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"0722ad40-b726-4d20-bff6-405aaac92d58"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]]}], "3", " ", 
    SuperscriptBox["a1", "3"], " ", "E", " ", 
    SuperscriptBox["G", "2"], " ", "\[Pi]", " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"m", "[", "1", "]"}]}], "+", 
      RowBox[{"C3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"m", "[", "1", "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "H2"}], ")"}], " ", "H2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", "C3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      RowBox[{"C2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879608773101283*^9, 3.879608788087562*^9}, {
   3.879608921880354*^9, 3.879608922862198*^9}, 3.87961026094798*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"29189b7e-604d-46b7-9296-2287bebc4836"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"256", " ", 
      SuperscriptBox["b", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]], 
    SuperscriptBox["a1", "4"], " ", "E", " ", 
    SuperscriptBox["G", "2"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", "C2", " ", "H2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "137"}], "+", 
         RowBox[{"427", " ", 
          SuperscriptBox["y", "2"]}], "-", 
         RowBox[{"395", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["y", "6"]}]}], ")"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "H4", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "H2"}], ")"}], " ", "H3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      RowBox[{"40", " ", "C3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"97", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"10", " ", "C4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"103", "-", 
            RowBox[{"458", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"427", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "-", 
            RowBox[{"94", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"185", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["C2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"50", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}], " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"123", "-", 
            RowBox[{"407", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"405", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"105", " ", 
             SuperscriptBox["y", "6"]}]}], ")"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.87960879847861*^9, 3.8796088003352757`*^9}, {
   3.879608924946426*^9, 3.879608925964224*^9}, 3.8796102626079073`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"2a9077a3-e98c-4758-ab14-83062ca46e15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Only", " ", "the", " ", "black", " ", "hole"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]", "[", "5", "]"}], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["a1", "5"], " ", "E", " ", 
       SuperscriptBox["G", "2"], " ", "\[Pi]", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "m1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.879608812158347*^9, 3.879608819426461*^9}, {
   3.879608930000729*^9, 3.879608958152113*^9}, 3.879610266762865*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"6391004f-e6d9-4062-bfc2-e38d436db566"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some checks", "Section",
 CellChangeTimes->{{3.879608830978962*^9, 
  3.87960884569242*^9}},ExpressionUUID->"15c294c0-b50c-4ad0-b44f-\
ab62bd6d72bb"],

Cell[CellGroupData[{

Cell["Black hole: They match GOV / Aoude-Haddad-Helset", "Subsection",
 CellChangeTimes->{{3.8796088561996403`*^9, 3.879608885533201*^9}, {
  3.879609088671748*^9, 
  3.87960908934929*^9}},ExpressionUUID->"9fc7cef7-a990-41b7-9e13-\
f3b977d1abe4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "from", " ", 
     RowBox[{"AHH", "'"}], "s", " ", "2205.02809", " ", 
     RowBox[{"eqs", ".", " ", 
      RowBox[{"(", "20", ")"}]}]}], "-", 
    RowBox[{"(", "22", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["G", "2"], "\[Pi]", " ", "m1", " ", "m2"}], 
        RowBox[{"4", "b", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "2"], "-", "1"}], ")"}]}]]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[Chi]even", 
         RowBox[{"x", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["x", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y", "2"], "-", "1"}], ")"}]}]]}]], "+", 
        RowBox[{"y", " ", "\[Chi]odd"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]even", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "m1", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["x", "2"], 
          SuperscriptBox["y", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", "2"], 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"6", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["y", "2"], "-", "1"}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y", "2"], "-", "1"}], ")"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"m2", " ", 
       SuperscriptBox["x", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y", "2"], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", "1"}], ")"}], 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"2", 
             SuperscriptBox["x", "2"]}], "+", "1"}], ")"}]}], "-", 
         RowBox[{"2", 
          SuperscriptBox["x", "2"], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}]]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]odd", "=", 
     RowBox[{
      RowBox[{"8", "m1", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["y", "2"], 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y", "2"], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", 
       SuperscriptBox["x", "2"], "m2", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"5", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y", "2"], "-", "1"}], ")"}], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}]]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x", "=", 
     RowBox[{"a1", "/", "b"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.879579739183426*^9, 3.8795798851686974`*^9}, {
  3.879579949789982*^9, 3.879580090494582*^9}, {3.879608899177598*^9, 
  3.8796089067515497`*^9}, {3.8796092911847057`*^9, 3.879609314211412*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c4e465fd-b83a-488f-8d26-b9e20c174254"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]AHH", "[", 
   RowBox[{"2", ",", "n_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["E", 
      RowBox[{"m1", " ", "m2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}]]}]]}], 
    SuperscriptBox["a1", "n"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "b"], 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"\[Chi]", ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{3.879610273187335*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"13e13c36-5361-4119-82e3-96facd495c64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleBHx", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C2", "\[Rule]", "1"}], ",", 
     RowBox[{"C3", "\[Rule]", "1"}], ",", 
     RowBox[{"C4", "\[Rule]", "1"}], ",", 
     RowBox[{"H2", "\[Rule]", "1"}], ",", 
     RowBox[{"H3", "\[Rule]", 
      RowBox[{"3", "/", "2"}]}], ",", 
     RowBox[{"H4", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879608967581223*^9, 3.8796089814846067`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"57e56318-c461-4d51-b43e-ef08efc40ffb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]", "[", "2", "]"}], "==", 
       RowBox[{"\[Theta]AHH", "[", 
        RowBox[{"2", ",", "2", ",", "0"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "3", "]"}], "==", 
       RowBox[{"\[Theta]AHH", "[", 
        RowBox[{"2", ",", "3", ",", "0"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "4", "]"}], "==", 
       RowBox[{"\[Theta]AHH", "[", 
        RowBox[{"2", ",", "4", ",", "0"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "5", "]"}], "==", 
       RowBox[{"\[Theta]AHH", "[", 
        RowBox[{"2", ",", "5", ",", "0"}], "]"}]}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]", "->", "y"}], ",", 
      RowBox[{"m1", "\[Rule]", 
       RowBox[{"m", "[", "1", "]"}]}], ",", 
      RowBox[{"m2", "\[Rule]", 
       RowBox[{"m", "[", "2", "]"}]}]}], "}"}]}], "/.", "ruleBHx"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.879608994669457*^9, 3.879609068932152*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"969be106-14b2-46b2-987d-cd4c4cb9a499"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.879609014883912*^9, 3.879609069228525*^9}, 
   3.879610200082378*^9, 3.879610296021085*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c7c72713-884f-43f5-9c70-d8928b484627"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cubic spin: It matches Mich\[EGrave]le (for H2=1)", "Subsection",
 CellChangeTimes->{{3.8796088561996403`*^9, 3.879608885533201*^9}, {
  3.879609088671748*^9, 3.87960908934929*^9}, {3.879609225618175*^9, 
  3.879609245822398*^9}, {3.879609478967656*^9, 
  3.87960948278238*^9}},ExpressionUUID->"28a494aa-eca9-46d0-b980-\
58aeb9cd1a5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Variables", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vt", "=", "v\[Infinity]"}], ";", 
    RowBox[{"a1t", "=", 
     FractionBox["a1", "b"]}], ";", 
    RowBox[{"a2t", "=", 
     FractionBox["a2", "b"]}], ";", 
    RowBox[{"\[Nu]", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "+", 
         RowBox[{"m", "[", "2", "]"}]}], ")"}], "2"]]}], ";", 
    RowBox[{"bt", "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox["v\[Infinity]", "2"], 
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "+", 
          RowBox[{"m", "[", "2", "]"}]}], ")"}]}]], "b"}]}], ";", 
    RowBox[{"q", "=", 
     FractionBox[
      RowBox[{"m", "[", "1", "]"}], 
      RowBox[{"m", "[", "2", "]"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     FractionBox["E", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "[", "1", "]"}], "+", 
        RowBox[{"m", "[", "2", "]"}]}], ")"}]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.876984468425021*^9, 3.876984496976791*^9}, {
   3.879576723521385*^9, 3.879576742567205*^9}, 3.879610277709667*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9d8bf77d-46a8-4932-b657-0ecd5eb9d673"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]30michAll", "=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", " ", "vt", " ", 
     SuperscriptBox["a1t", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "bt"]}], "CBS3"}], "+", 
       RowBox[{
        FractionBox["\[Pi]", 
         SuperscriptBox["bt", "2"]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"15", "\[Nu]"}], "4"], 
           SuperscriptBox["vt", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "\[Nu]"}], "+", 
             RowBox[{"sign", " ", "6"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"3", "\[Nu]"}], "2"]}], "-", 
                FractionBox["27", "4"]}], ")"}], 
              SuperscriptBox["vt", "2"]}]}], ")"}], "CES2"}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"27", "\[Nu]"}], "4"], "-", 
                FractionBox["33", "4"]}], ")"}], 
              SuperscriptBox["vt", "2"]}]}], ")"}], "CBS3"}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           FractionBox["\[Nu]", "q"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["15", "4"], 
              SuperscriptBox["vt", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{
                 FractionBox["3", "2"], 
                 SuperscriptBox["vt", "2"]}]}], ")"}], "CES2"}], "+", 
             RowBox[{
              FractionBox["27", "4"], 
              SuperscriptBox["vt", "2"], "CBS3"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "/.", 
    RowBox[{"sign", "->", 
     RowBox[{"-", "1"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876981888357562*^9, 3.876981907463629*^9}, {
   3.876982064202279*^9, 3.876982201642383*^9}, {3.876982270437148*^9, 
   3.876982352428134*^9}, {3.87698333259373*^9, 3.876983333560445*^9}, {
   3.8769833693024*^9, 3.8769833695550137`*^9}, {3.876983931415614*^9, 
   3.876983932199912*^9}, {3.876984107499645*^9, 3.876984132002541*^9}, 
   3.876984478395383*^9, {3.8769845103090363`*^9, 3.876984534395481*^9}, {
   3.8795295763018436`*^9, 3.8795295765961523`*^9}, {3.8795764622075453`*^9, 
   3.879576475537067*^9}, {3.8795767451556387`*^9, 3.879576746246624*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"6d7c75d3-fdfc-46e8-89ca-514598fbd0a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]30mich", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["G", "2"], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"\[Theta]30michAll", ",", "G", ",", "2"}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.876982879500845*^9, 3.876982929129984*^9}, {
   3.8769831558320227`*^9, 3.876983161525591*^9}, {3.876983510614355*^9, 
   3.8769835157430696`*^9}, {3.876984550640061*^9, 3.876984553305571*^9}, {
   3.876984611053443*^9, 3.8769846372211103`*^9}, 3.8795758249104548`*^9, 
   3.879576154618869*^9, {3.879576461184194*^9, 3.879576483660424*^9}, 
   3.879577341185831*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"ce98ca79-7540-4f21-a68f-1d3bed90451a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"\[Theta]30mich", "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]", "[", "3", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", "\[Rule]", 
          FractionBox["1", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["v\[Infinity]", "2"]}]]]}], ",", 
         RowBox[{"C2", "\[Rule]", "CES2"}], ",", 
         RowBox[{"C3", "\[Rule]", "CBS3"}]}], "}"}]}], "/.", 
      RowBox[{"H2", "->", "1"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v\[Infinity]", ">", "0"}], ",", 
     RowBox[{"v\[Infinity]", "<", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879609423781979*^9, 3.8796094736777163`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"262ed59e-85c5-49cb-83f5-7b6964a82cf0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.87960944733685*^9, 3.8796094532372513`*^9}, 
   3.879609495709587*^9, 3.879610200175746*^9, 3.879610296113205*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"531a4db2-bfd5-415b-a590-371ffb514ab2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Up to ",
 Cell[BoxData[
  FormBox["quartic", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cddca41f-f198-46f1-90f9-024a32a704f0"],
 " spin: It ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["matches", "*"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "63d96410-dff8-4fea-81ac-480299b3e17e"],
 " Justin\[CloseCurlyQuote]s test body \n(for H2=1, and using ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["R", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ede6bb2f-99f3-430b-80ce-649d602c72cb"],
 " Wilson coefficients)"
}], "Subsection",
 CellChangeTimes->{{3.8796088561996403`*^9, 3.879608885533201*^9}, {
  3.879609088671748*^9, 3.87960908934929*^9}, {3.879609225618175*^9, 
  3.879609245822398*^9}, {3.879609478967656*^9, 3.8796095333011627`*^9}, {
  3.879610039946682*^9, 3.879610061912492*^9}, {3.879610226545004*^9, 
  3.879610232196632*^9}},ExpressionUUID->"1260dbc7-d813-44e5-9f0c-\
636d1118c34f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AngleJV", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"+", 
        SuperscriptBox["G", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]], 
         "\[IndentingNewLine]", "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "a1"}], "+", 
             RowBox[{"4", " ", "a2"}]}], ")"}], " ", 
           SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", "so", " ", 
           "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Gamma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]], "\[IndentingNewLine]", "+", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
            SuperscriptBox["so", "2"], " "}], 
           RowBox[{"16", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"]}]], 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"102", " ", 
                SuperscriptBox["\[Gamma]", "2"]}], "+", 
               RowBox[{"95", " ", 
                SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"8", " ", "a1", " ", "a2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[Gamma]", "2"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["C2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Gamma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}]], "3", " ", 
          SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["so", "3"], " ", "\[Gamma]", " ", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["a2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"a1", " ", 
             SuperscriptBox["a2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "51"}], "+", 
               RowBox[{"95", " ", 
                SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a1", "2"], " ", "a2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Gamma]", "2"]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["C2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{
             SuperscriptBox["a1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["C3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["C2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"256", " ", 
            SuperscriptBox["b", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"]}]], "5", " ", 
          SuperscriptBox["m2", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["so", "4"], " ", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"+", "8"}], " ", 
             SuperscriptBox["a2", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"35", "-", 
               RowBox[{"250", " ", 
                SuperscriptBox["\[Gamma]", "2"]}], "+", 
               RowBox[{"239", " ", 
                SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"192", " ", "a1", " ", 
             SuperscriptBox["a2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"37", " ", 
                SuperscriptBox["\[Gamma]", "2"]}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox["a2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"102", " ", 
                SuperscriptBox["\[Gamma]", "2"]}], "+", 
               RowBox[{"95", " ", 
                SuperscriptBox["\[Gamma]", "4"]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["C2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"33", "-", 
                  RowBox[{"278", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"285", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a1", "3"], " ", "a2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "30"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["C3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"19", "-", 
                  RowBox[{"302", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"355", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["C2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{"75", "-", 
                  RowBox[{"426", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"375", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}]}], ")"}]}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{
             SuperscriptBox["a1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", 
                InterpretationBox[
                 StyleBox["C3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C3,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"45", " ", "C4e", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["C2",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C2,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "107"}], "+", 
                  RowBox[{"166", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"18", " ", "C4c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "C4a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"41", "-", 
                  RowBox[{"130", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"105", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["C4",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`C4,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19"}], "-", 
                  RowBox[{"94", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"185", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["C2",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`C2,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"67", "-", 
                  RowBox[{"159", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  RowBox[{"45", " ", 
                   SuperscriptBox["\[Gamma]", "4"]}], "+", 
                  RowBox[{"63", " ", 
                   SuperscriptBox["\[Gamma]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
           "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", ")"}]}], 
      ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a2", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Gamma]", "\[Rule]", "y"}], ",", 
       RowBox[{"m2", "->", 
        RowBox[{"m", "[", "2", "]"}]}], ",", 
       RowBox[{"so", "->", "1"}]}], "}"}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.853099929657021*^9, 3.853099971774414*^9}, {
   3.853106814856257*^9, 3.8531068386852217`*^9}, {3.853160865690735*^9, 
   3.8531608900049334`*^9}, 3.853161591940152*^9, 3.853164342682253*^9, 
   3.8531649175293303`*^9, {3.853165343638276*^9, 3.8531653438794727`*^9}, 
   3.853167643021823*^9, {3.8795750237042522`*^9, 3.87957503525741*^9}, {
   3.879575128903618*^9, 3.8795751302756042`*^9}, 3.879609578870159*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"dc4867bd-ffd0-4e21-b15e-709f03800c84"],

Cell[CellGroupData[{

Cell["Spin^2", "Subsubsection",
 CellChangeTimes->{{3.879518478478545*^9, 
  3.879518492623185*^9}},ExpressionUUID->"06aee419-c9c4-4b70-a4fc-\
73aaada71b81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]TB", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "2", "]"}], ",", " ", 
       RowBox[{"m", "[", "2", "]"}]}], "]"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"], "E"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angleJV", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "^", "2"}], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"AngleJV", ",", " ", 
       RowBox[{"a1", "^", "2"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8796096076728373`*^9, 3.879609617917194*^9}, {
   3.879609728627033*^9, 3.879609729302454*^9}, 3.879610283162216*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"f875d5b9-9da5-4a47-983c-58fa9944c54f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]TB", "[", "2", "]"}], "==", 
  RowBox[{"angleJV", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.879609736570497*^9, 3.879609740140654*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"70edf12c-338c-43ba-b606-cdd972fdb842"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8796097405107327`*^9, 3.879610200226713*^9, 
  3.879610296177896*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f9ceb60c-782e-430a-b903-2e43dbe2a107"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spin^2", "Subsubsection",
 CellChangeTimes->{{3.879518478478545*^9, 
  3.879518492623185*^9}},ExpressionUUID->"9048c9fa-3bf3-49f6-851a-\
d341c6d734dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]TB", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "3", "]"}], ",", " ", 
       RowBox[{"m", "[", "2", "]"}]}], "]"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"], "E"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angleJV", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "^", "3"}], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"AngleJV", ",", " ", 
       RowBox[{"a1", "^", "3"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.879609656175527*^9, 3.87960968635048*^9}, {
   3.879609747200878*^9, 3.87960975185178*^9}, 3.879610284795134*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"784e89ae-4501-481b-90b4-65e182d8110b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]TB", "[", "3", "]"}], "==", 
    RowBox[{"angleJV", "[", "3", "]"}]}], "/.", 
   RowBox[{"H2", "\[Rule]", "1"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879609755993813*^9, 3.879609772657888*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"eca8b6bf-2abf-40e5-83cf-2f2427f301b7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8796097685135593`*^9, 3.879609772981452*^9}, 
   3.879610200270623*^9, 3.879610296228052*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"c58a46a9-ed1d-40bb-ae97-4ebd6cc19f3c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spin^4:", "Subsubsection",
 CellChangeTimes->{{3.879518478478545*^9, 3.879518492623185*^9}, {
   3.879609699012738*^9, 3.8796096990738373`*^9}, 
   3.8796100262268667`*^9},ExpressionUUID->"d7370846-e921-43d6-889a-\
2809566cdf23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]TB", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "4", "]"}], ",", " ", 
       RowBox[{"m", "[", "2", "]"}]}], "]"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"m", "[", "2", "]"}], "2"], "E"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angleJV", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", "^", "4"}], " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"AngleJV", ",", " ", 
       RowBox[{"a1", "^", "4"}]}], "]"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.879609708899139*^9, 3.879609709102173*^9}, {
   3.879609779886311*^9, 3.8796097924827414`*^9}, 3.879610286917233*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"172e0c18-f5a5-448e-b466-ace3ea846cce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]TB", "[", "4", "]"}], "==", 
     RowBox[{"angleJV", "[", "4", "]"}]}], "/.", 
    RowBox[{"H2", "\[Rule]", "1"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C4a", "\[Rule]", 
      RowBox[{
       FractionBox["1", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "-", 
         RowBox[{"4", " ", "C2"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["C2", "2"]}], "-", "H4"}], ")"}]}]}], ",", 
     RowBox[{"C4c", "\[Rule]", 
      RowBox[{
       FractionBox["1", "30"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "C2"}], ")"}], "2"]}], "+", "H4"}], 
        ")"}]}]}], ",", 
     RowBox[{"C4e", "\[Rule]", 
      RowBox[{
       FractionBox["1", "30"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "C2"}], ")"}], "2"]}], "+", "H4"}], 
        ")"}]}]}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879609796806313*^9, 3.8796098041806726`*^9}, {
  3.879609839947769*^9, 3.879609842679323*^9}, {3.879609959209631*^9, 
  3.8796099665342093`*^9}, {3.879610029515977*^9, 3.87961002966891*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e3b12b49-3575-4620-925c-758633713bc6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.879609804515273*^9, 3.8796098429341784`*^9, {3.879609961365961*^9, 
   3.8796099669645643`*^9}, 3.879610030438785*^9, 3.879610200410308*^9, 
   3.8796102963690367`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"6ae2a520-fc75-4280-bdb6-24eed7348d84"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{937, 761},
WindowMargins->{{Automatic, 20}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> True}, "TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d13f808b-3bc9-4778-af19-086a7c48d721"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 154, 3, 84, "Section",ExpressionUUID->"677af057-06b6-4350-95f9-6773368ac27c"],
Cell[737, 27, 2091, 56, 129, "Input",ExpressionUUID->"0722ad40-b726-4d20-bff6-405aaac92d58"],
Cell[2831, 85, 1982, 58, 129, InheritFromParent,ExpressionUUID->"29189b7e-604d-46b7-9296-2287bebc4836"],
Cell[4816, 145, 4006, 116, 216, "Input",ExpressionUUID->"2a9077a3-e98c-4758-ab14-83062ca46e15"],
Cell[8825, 263, 1330, 37, 103, "Input",ExpressionUUID->"6391004f-e6d9-4062-bfc2-e38d436db566"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10192, 305, 155, 3, 84, "Section",ExpressionUUID->"15c294c0-b50c-4ad0-b44f-ab62bd6d72bb"],
Cell[CellGroupData[{
Cell[10372, 312, 246, 4, 67, "Subsection",ExpressionUUID->"9fc7cef7-a990-41b7-9e13-f3b977d1abe4"],
Cell[10621, 318, 4409, 137, 269, "Input",ExpressionUUID->"c4e465fd-b83a-488f-8d26-b9e20c174254"],
Cell[15033, 457, 716, 22, 71, "Input",ExpressionUUID->"13e13c36-5361-4119-82e3-96facd495c64"],
Cell[15752, 481, 534, 13, 37, "Input",ExpressionUUID->"57e56318-c461-4d51-b43e-ef08efc40ffb"],
Cell[CellGroupData[{
Cell[16311, 498, 1274, 34, 168, "Input",ExpressionUUID->"969be106-14b2-46b2-987d-cd4c4cb9a499"],
Cell[17588, 534, 298, 5, 42, "Output",ExpressionUUID->"c7c72713-884f-43f5-9c70-d8928b484627"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17935, 545, 341, 5, 67, "Subsection",ExpressionUUID->"28a494aa-eca9-46d0-b980-58aeb9cd1a5e"],
Cell[18279, 552, 1458, 42, 374, "Input",ExpressionUUID->"9d8bf77d-46a8-4932-b657-0ecd5eb9d673"],
Cell[19740, 596, 2777, 73, 159, "Input",ExpressionUUID->"6d7c75d3-fdfc-46e8-89ca-514598fbd0a8"],
Cell[22520, 671, 727, 15, 38, "Input",ExpressionUUID->"ce98ca79-7540-4f21-a68f-1d3bed90451a"],
Cell[CellGroupData[{
Cell[23272, 690, 853, 23, 112, "Input",ExpressionUUID->"262ed59e-85c5-49cb-83f5-7b6964a82cf0"],
Cell[24128, 715, 247, 3, 42, "Output",ExpressionUUID->"531a4db2-bfd5-415b-a590-371ffb514ab2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24424, 724, 1002, 25, 103, "Subsection",ExpressionUUID->"1260dbc7-d813-44e5-9f0c-636d1118c34f"],
Cell[25429, 751, 16309, 409, 1009, "Input",ExpressionUUID->"dc4867bd-ffd0-4e21-b15e-709f03800c84"],
Cell[CellGroupData[{
Cell[41763, 1164, 157, 3, 56, "Subsubsection",ExpressionUUID->"06aee419-c9c4-4b70-a4fc-73aaada71b81"],
Cell[41923, 1169, 910, 26, 89, "Input",ExpressionUUID->"f875d5b9-9da5-4a47-983c-58fa9944c54f"],
Cell[CellGroupData[{
Cell[42858, 1199, 266, 5, 37, "Input",ExpressionUUID->"70edf12c-338c-43ba-b606-cdd972fdb842"],
Cell[43127, 1206, 201, 3, 42, "Output",ExpressionUUID->"f9ceb60c-782e-430a-b903-2e43dbe2a107"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43377, 1215, 157, 3, 56, "Subsubsection",ExpressionUUID->"9048c9fa-3bf3-49f6-851a-d341c6d734dc"],
Cell[43537, 1220, 906, 26, 89, "Input",ExpressionUUID->"784e89ae-4501-481b-90b4-65e182d8110b"],
Cell[CellGroupData[{
Cell[44468, 1250, 357, 8, 37, "Input",ExpressionUUID->"eca8b6bf-2abf-40e5-83cf-2f2427f301b7"],
Cell[44828, 1260, 226, 3, 42, "Output",ExpressionUUID->"c58a46a9-ed1d-40bb-ae97-4ebd6cc19f3c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45103, 1269, 235, 4, 56, "Subsubsection",ExpressionUUID->"d7370846-e921-43d6-889a-2809566cdf23"],
Cell[45341, 1275, 910, 26, 89, "Input",ExpressionUUID->"172e0c18-f5a5-448e-b466-ace3ea846cce"],
Cell[CellGroupData[{
Cell[46276, 1305, 1502, 44, 134, "Input",ExpressionUUID->"e3b12b49-3575-4620-925c-758633713bc6"],
Cell[47781, 1351, 303, 5, 42, "Output",ExpressionUUID->"6ae2a520-fc75-4280-bdb6-24eed7348d84"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/HamiltonianCoefficients1PM.m <==
(* ::Package:: *)

(*
This file is associated with "Binary Dynamics Through the Fifth Power of Spin at O(G^2)
by Z. Bern, Dimitrios Kosmopoulos, Andres Luna, Radu Roiban, and Fei Teng

The 1PM Hamiltonian coefficients are given as a list of pairs { coefficient -> value }.

Notation :

 d[v1,v2] : inner product of three-vectors v1 and v2,
 LeviCivita[{v1,v2,v3}] : Contruction of three-vectors v1, v2, v3 with the Levi-Civita tensor,
 M1, M2 : mass of particle 1, 2,
 E1, E2 : Energy of particle 1, 2,
 E12 = E1 + E2,
 p : three momentum p in center - of - mass frame,
 r : relative separation three-vector in center - of - mass frame,
 S[1] : spin three-vector of particle 1,
 S[2] : spin three-vector of particle 2,
 sigma = (p1.p2)/(m1 m2) = (E1 E2 + p^2)/(m1 m2),
 C[n,"Particle 1"], C[n,"Particle 2"] and H[n,"Particle 1"], H[n,"Particle 2"] with n = 2, 3, 4, 5 : Wilson coefficients for particles 1 and 2,
 E[n,"Particle 1"], E[n,"Particle 2"] with n = 2, 3, 4, 5, 6, 7 : Wilson coefficients for particles 1 and 2,
 c[n, X] : Hamiltonian nPM coefficient of the operator labeled by X in the ancillary file HamiltonianOperators.m  

*)

{c[1, {0}] -> (M1^2*M2^2*(1 - 2*sigma^2))/(E1*E2), 
 c[1, {1, 1}] -> (M2*(M1*M2 + 2*E12*(E1 + M1)*sigma - 2*M1*M2*sigma^2))/
   (E1*E2*(E1 + M1)), c[1, {1, 2}] -> 
  -((M1*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2)))/
    (E1*E2*(E2 + M2))), c[1, {2, 1}] -> 
  (-3*(-(M1*(E1 + M1)*M2*(E2 + M2)*(-1 + 2*sigma^2)) + 
     (M1*M2 + 2*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
   (E1*E2*(E1 + M1)*(E2 + M2)), c[1, {2, 2}] -> 
  (-(M1*(E1 + M1)*M2*(E2 + M2)*(-1 + 2*sigma^2)) + 
    (M1*M2 + 2*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p])/
   (E1*E2*(E1 + M1)*(E2 + M2)), c[1, {2, 3}] -> 0, 
 c[1, {2, 4}] -> 
  (-3*M2*(-(M1*(E1 + M1)^2*M2*(-1 + 2*sigma^2)*C[2, "Particle 1"]) + 
     (M1*M2 + 4*E12*(E1 + M1)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
   (2*E1*E2*M1*(E1 + M1)^2), c[1, {2, 5}] -> 
  (M2*(-(M1*(E1 + M1)^2*M2*(-1 + 2*sigma^2)*C[2, "Particle 1"]) + 
     (M1*M2 + 4*E12*(E1 + M1)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
   (2*E1*E2*M1*(E1 + M1)^2), c[1, {2, 6}] -> 0, 
 c[1, {2, 7}] -> 
  (-3*M1*(-(M1*M2*(E2 + M2)^2*(-1 + 2*sigma^2)*C[2, "Particle 2"]) + 
     (4*E12*(E2 + M2)*sigma + M1*(M2 - 2*M2*sigma^2))*d[p, p]))/
   (2*E1*E2*M2*(E2 + M2)^2), c[1, {2, 8}] -> 
  (M1*(-(M1*M2*(E2 + M2)^2*(-1 + 2*sigma^2)*C[2, "Particle 2"]) + 
     (4*E12*(E2 + M2)*sigma + M1*(M2 - 2*M2*sigma^2))*d[p, p]))/
   (2*E1*E2*M2*(E2 + M2)^2), c[1, {2, 9}] -> 0, c[1, {3, 1}] -> 0, 
 c[1, {3, 2}] -> 
  (-3*((E1 + M1)*(2*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[2, "Particle 1"]) + (-(M1*M2) - 2*E12*(2*E1 + E2 + 2*M1 + M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(E1*E2*M1*(E1 + M1)^2*(E2 + M2)*
    d[p, p]), c[1, {3, 3}] -> 
  (3*((E2 + M2)*(2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2) + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[2, "Particle 2"]) + (-(M1*M2) - 2*E12*(E1 + 2*E2 + M1 + 2*M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(E1*E2*(E1 + M1)*M2*(E2 + M2)^2*
    d[p, p]), c[1, {3, 4}] -> 
  (5*((E1 + M1)^2*M2*(3*M1*M2*(-1 + 2*sigma^2)*C[2, "Particle 1"] - 
       2*E12*(E1 + M1)*sigma*C[3, "Particle 1"]) + 
     M2*(-(M1*M2) - 6*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*d[p, p]))/
   (2*E1*E2*M1^2*(E1 + M1)^3), c[1, {3, 5}] -> 
  (15*((E2 + M2)*(2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2) + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[2, "Particle 2"]) + (-(M1*M2) - 2*E12*(E1 + 2*E2 + M1 + 2*M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(2*E1*E2*(E1 + M1)*M2*
    (E2 + M2)^2), c[1, {3, 6}] -> 
  -((E1 + M1)^2*M2*(3*M1*M2*(-1 + 2*sigma^2)*C[2, "Particle 1"] - 
       2*E12*(E1 + M1)*sigma*C[3, "Particle 1"]) + 
     M2*(-(M1*M2) - 6*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*d[p, p])/
   (2*E1*E2*M1^2*(E1 + M1)^3), c[1, {3, 7}] -> 
  (3*((E1 + M1)*(2*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[2, "Particle 1"]) + (-(M1*M2) - 2*E12*(2*E1 + E2 + 2*M1 + M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(E1*E2*M1*(E1 + M1)^2*(E2 + M2)), 
 c[1, {3, 8}] -> 
  (-9*((E2 + M2)*(2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2) + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[2, "Particle 2"]) + (-(M1*M2) - 2*E12*(E1 + 2*E2 + M1 + 2*M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(2*E1*E2*(E1 + M1)*M2*
    (E2 + M2)^2), c[1, {3, 9}] -> 
  (3*((E1 + M1)*(2*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[2, "Particle 1"]) + (-(M1*M2) - 2*E12*(2*E1 + E2 + 2*M1 + M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(E1*E2*M1*(E1 + M1)^2*(E2 + M2)*
    d[p, p]), c[1, {3, 10}] -> 
  (-3*((E2 + M2)*(2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2) + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[2, "Particle 2"]) + (-(M1*M2) - 2*E12*(E1 + 2*E2 + M1 + 2*M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(E1*E2*(E1 + M1)*M2*(E2 + M2)^2*
    d[p, p]), c[1, {3, 11}] -> 0, c[1, {3, 12}] -> 
  (15*((E1 + M1)*(2*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[2, "Particle 1"]) + (-(M1*M2) - 2*E12*(2*E1 + E2 + 2*M1 + M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(2*E1*E2*M1*(E1 + M1)^2*
    (E2 + M2)), c[1, {3, 13}] -> 
  (-5*M1*((E2 + M2)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       2*E12*(E2 + M2)*sigma*C[3, "Particle 2"]) + 
     (6*E12*(E2 + M2)*sigma + M1*(M2 - 2*M2*sigma^2))*d[p, p]))/
   (2*E1*E2*M2^2*(E2 + M2)^3), c[1, {3, 14}] -> 
  (-9*((E1 + M1)*(2*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[2, "Particle 1"]) + (-(M1*M2) - 2*E12*(2*E1 + E2 + 2*M1 + M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(2*E1*E2*M1*(E1 + M1)^2*
    (E2 + M2)), c[1, {3, 15}] -> 
  (3*((E2 + M2)*(2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2) + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[2, "Particle 2"]) + (-(M1*M2) - 2*E12*(E1 + 2*E2 + M1 + 2*M2)*
        sigma + 2*M1*M2*sigma^2)*d[p, p]))/(E1*E2*(E1 + M1)*M2*(E2 + M2)^2), 
 c[1, {3, 16}] -> 
  (M1*((E2 + M2)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       2*E12*(E2 + M2)*sigma*C[3, "Particle 2"]) + 
     (6*E12*(E2 + M2)*sigma + M1*(M2 - 2*M2*sigma^2))*d[p, p]))/
   (2*E1*E2*M2^2*(E2 + M2)^3), c[1, {3, 17}] -> 0, c[1, {3, 18}] -> 0, 
 c[1, {4, 1}] -> 0, c[1, {4, 2}] -> 0, c[1, {4, 3}] -> 0, c[1, {4, 4}] -> 0, 
 c[1, {4, 5}] -> 0, c[1, {4, 6}] -> 0, c[1, {4, 7}] -> 0, c[1, {4, 8}] -> 0, 
 c[1, {4, 9}] -> 
  (35*M2*(-(M1*(E1 + M1)^4*M2*(-1 + 2*sigma^2)*C[4, "Particle 1"]) + 
     2*(E1 + M1)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 
       4*E12*(E1 + M1)*sigma*C[3, "Particle 1"])*d[p, p] + 
     (M1*M2 + 8*E12*(E1 + M1)*sigma - 2*M1*M2*sigma^2)*d[p, p]^2))/
   (8*E1*E2*M1^3*(E1 + M1)^4), c[1, {4, 10}] -> 0, c[1, {4, 11}] -> 0, 
 c[1, {4, 12}] -> 0, c[1, {4, 13}] -> 
  (35*(-(M1*(E1 + M1)^3*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"]) + 
     (E1 + M1)*(3*E2*M1*M2 + 3*M1*M2^2 - 6*E2*M1*M2*sigma^2 - 
       6*M1*M2^2*sigma^2 + 3*(E1 + M1)*(2*E12*(E2 + M2)*sigma + 
         M1*(M2 - 2*M2*sigma^2))*C[2, "Particle 1"] + 
       2*E1^2*E12*sigma*C[3, "Particle 1"] + 4*E1*E12*M1*sigma*
        C[3, "Particle 1"] + 2*E12*M1^2*sigma*C[3, "Particle 1"])*d[p, p] + 
     (M1*M2 + 2*E12*(3*E1 + E2 + 3*M1 + M2)*sigma - 2*M1*M2*sigma^2)*
      d[p, p]^2))/(2*E1*E2*M1^2*(E1 + M1)^3*(E2 + M2)), c[1, {4, 14}] -> 0, 
 c[1, {4, 15}] -> 0, c[1, {4, 16}] -> 0, 
 c[1, {4, 17}] -> (105*((1 - 2*sigma^2)*C[2, "Particle 1"]*
      C[2, "Particle 2"] + 
     (d[p, p]*((E1 + M1)*(-4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) - 
          (E1 + M1)*(-4*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
           C[2, "Particle 1"]) + (E2 + M2)^2*(M1*M2 + 4*E12*(E1 + M1)*sigma - 
          2*M1*M2*sigma^2)*C[2, "Particle 2"] + 
        (M1*M2 + 4*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
      (M1*(E1 + M1)^2*M2*(E2 + M2)^2)))/(4*E1*E2), 
 c[1, {4, 18}] -> 
  (35*(-(M1*(E1 + M1)*M2*(E2 + M2)^3*(-1 + 2*sigma^2)*C[3, "Particle 2"]) + 
     (E2 + M2)*(M1^2*M2*(3 - 6*sigma^2) - 3*M1*(E2 + M2)*
        (-2*E12*sigma + M2*(-1 + 2*sigma^2))*C[2, "Particle 2"] + 
       E1*(M1*M2*(3 - 6*sigma^2) + 6*E12*(E2 + M2)*sigma*
          C[2, "Particle 2"]) + 2*E12*(E2 + M2)^2*sigma*C[3, "Particle 2"])*
      d[p, p] + (M1*M2 + 2*E12*(E1 + 3*E2 + M1 + 3*M2)*sigma - 
       2*M1*M2*sigma^2)*d[p, p]^2))/(2*E1*E2*(E1 + M1)*M2^2*(E2 + M2)^3), 
 c[1, {4, 19}] -> 
  (35*M1*(-(M1*M2*(E2 + M2)^4*(-1 + 2*sigma^2)*C[4, "Particle 2"]) + 
     2*(E2 + M2)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       4*E12*(E2 + M2)*sigma*C[3, "Particle 2"])*d[p, p] + 
     (8*E12*(E2 + M2)*sigma + M1*(M2 - 2*M2*sigma^2))*d[p, p]^2))/
   (8*E1*E2*M2^3*(E2 + M2)^4), c[1, {4, 20}] -> 0, c[1, {4, 21}] -> 0, 
 c[1, {4, 22}] -> 0, c[1, {4, 23}] -> 
  (-15*M2*(-(M1*(E1 + M1)^4*M2*(-1 + 2*sigma^2)*C[4, "Particle 1"]) + 
     2*(E1 + M1)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 
       4*E12*(E1 + M1)*sigma*C[3, "Particle 1"])*d[p, p] + 
     (M1*M2 + 8*E12*(E1 + M1)*sigma - 2*M1*M2*sigma^2)*d[p, p]^2))/
   (4*E1*E2*M1^3*(E1 + M1)^4), c[1, {4, 24}] -> 
  (-15*(-(M1*(E1 + M1)^3*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"]) + 
     (E1 + M1)*(3*E2*M1*M2 + 3*M1*M2^2 - 6*E2*M1*M2*sigma^2 - 
       6*M1*M2^2*sigma^2 + 3*(E1 + M1)*(2*E12*(E2 + M2)*sigma + 
         M1*(M2 - 2*M2*sigma^2))*C[2, "Particle 1"] + 
       2*E1^2*E12*sigma*C[3, "Particle 1"] + 4*E1*E12*M1*sigma*
        C[3, "Particle 1"] + 2*E12*M1^2*sigma*C[3, "Particle 1"])*d[p, p] + 
     (M1*M2 + 2*E12*(3*E1 + E2 + 3*M1 + M2)*sigma - 2*M1*M2*sigma^2)*
      d[p, p]^2))/(2*E1*E2*M1^2*(E1 + M1)^3*(E2 + M2)), 
 c[1, {4, 25}] -> (-15*((1 - 2*sigma^2)*C[2, "Particle 1"]*
      C[2, "Particle 2"] + 
     (d[p, p]*((E1 + M1)*(-4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) - 
          (E1 + M1)*(-4*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
           C[2, "Particle 1"]) + (E2 + M2)^2*(M1*M2 + 4*E12*(E1 + M1)*sigma - 
          2*M1*M2*sigma^2)*C[2, "Particle 2"] + 
        (M1*M2 + 4*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
      (M1*(E1 + M1)^2*M2*(E2 + M2)^2)))/(4*E1*E2), 
 c[1, {4, 26}] -> 
  (3*M2*(-(M1*(E1 + M1)^4*M2*(-1 + 2*sigma^2)*C[4, "Particle 1"]) + 
     2*(E1 + M1)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 
       4*E12*(E1 + M1)*sigma*C[3, "Particle 1"])*d[p, p] + 
     (M1*M2 + 8*E12*(E1 + M1)*sigma - 2*M1*M2*sigma^2)*d[p, p]^2))/
   (8*E1*E2*M1^3*(E1 + M1)^4), c[1, {4, 27}] -> 0, c[1, {4, 28}] -> 0, 
 c[1, {4, 29}] -> 0, c[1, {4, 30}] -> 
  (-15*(-(M1*(E1 + M1)^3*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"]) + 
     (E1 + M1)*(3*E2*M1*M2 + 3*M1*M2^2 - 6*E2*M1*M2*sigma^2 - 
       6*M1*M2^2*sigma^2 + 3*(E1 + M1)*(2*E12*(E2 + M2)*sigma + 
         M1*(M2 - 2*M2*sigma^2))*C[2, "Particle 1"] + 
       2*E1^2*E12*sigma*C[3, "Particle 1"] + 4*E1*E12*M1*sigma*
        C[3, "Particle 1"] + 2*E12*M1^2*sigma*C[3, "Particle 1"])*d[p, p] + 
     (M1*M2 + 2*E12*(3*E1 + E2 + 3*M1 + M2)*sigma - 2*M1*M2*sigma^2)*
      d[p, p]^2))/(2*E1*E2*M1^2*(E1 + M1)^3*(E2 + M2)), 
 c[1, {4, 31}] -> (-15*((1 - 2*sigma^2)*C[2, "Particle 1"]*
      C[2, "Particle 2"] + 
     (d[p, p]*((E1 + M1)*(-4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) - 
          (E1 + M1)*(-4*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
           C[2, "Particle 1"]) + (E2 + M2)^2*(M1*M2 + 4*E12*(E1 + M1)*sigma - 
          2*M1*M2*sigma^2)*C[2, "Particle 2"] + 
        (M1*M2 + 4*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
      (M1*(E1 + M1)^2*M2*(E2 + M2)^2)))/(E1*E2), 
 c[1, {4, 32}] -> 
  (-15*(-(M1*(E1 + M1)*M2*(E2 + M2)^3*(-1 + 2*sigma^2)*C[3, "Particle 2"]) + 
     (E2 + M2)*(M1^2*M2*(3 - 6*sigma^2) - 3*M1*(E2 + M2)*
        (-2*E12*sigma + M2*(-1 + 2*sigma^2))*C[2, "Particle 2"] + 
       E1*(M1*M2*(3 - 6*sigma^2) + 6*E12*(E2 + M2)*sigma*
          C[2, "Particle 2"]) + 2*E12*(E2 + M2)^2*sigma*C[3, "Particle 2"])*
      d[p, p] + (M1*M2 + 2*E12*(E1 + 3*E2 + M1 + 3*M2)*sigma - 
       2*M1*M2*sigma^2)*d[p, p]^2))/(2*E1*E2*(E1 + M1)*M2^2*(E2 + M2)^3), 
 c[1, {4, 33}] -> 
  (3*(-(M1*(E1 + M1)^3*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"]) + 
     (E1 + M1)*(3*E2*M1*M2 + 3*M1*M2^2 - 6*E2*M1*M2*sigma^2 - 
       6*M1*M2^2*sigma^2 + 3*(E1 + M1)*(2*E12*(E2 + M2)*sigma + 
         M1*(M2 - 2*M2*sigma^2))*C[2, "Particle 1"] + 
       2*E1^2*E12*sigma*C[3, "Particle 1"] + 4*E1*E12*M1*sigma*
        C[3, "Particle 1"] + 2*E12*M1^2*sigma*C[3, "Particle 1"])*d[p, p] + 
     (M1*M2 + 2*E12*(3*E1 + E2 + 3*M1 + M2)*sigma - 2*M1*M2*sigma^2)*
      d[p, p]^2))/(2*E1*E2*M1^2*(E1 + M1)^3*(E2 + M2)), 
 c[1, {4, 34}] -> (3*((1 - 2*sigma^2)*C[2, "Particle 1"]*C[2, "Particle 2"] + 
     (d[p, p]*((E1 + M1)*(-4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) - 
          (E1 + M1)*(-4*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
           C[2, "Particle 1"]) + (E2 + M2)^2*(M1*M2 + 4*E12*(E1 + M1)*sigma - 
          2*M1*M2*sigma^2)*C[2, "Particle 2"] + 
        (M1*M2 + 4*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
      (M1*(E1 + M1)^2*M2*(E2 + M2)^2)))/(2*E1*E2), c[1, {4, 35}] -> 0, 
 c[1, {4, 36}] -> 0, c[1, {4, 37}] -> 0, 
 c[1, {4, 38}] -> (-15*((1 - 2*sigma^2)*C[2, "Particle 1"]*
      C[2, "Particle 2"] + 
     (d[p, p]*((E1 + M1)*(-4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) - 
          (E1 + M1)*(-4*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
           C[2, "Particle 1"]) + (E2 + M2)^2*(M1*M2 + 4*E12*(E1 + M1)*sigma - 
          2*M1*M2*sigma^2)*C[2, "Particle 2"] + 
        (M1*M2 + 4*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
      (M1*(E1 + M1)^2*M2*(E2 + M2)^2)))/(4*E1*E2), 
 c[1, {4, 39}] -> 
  (-15*(-(M1*(E1 + M1)*M2*(E2 + M2)^3*(-1 + 2*sigma^2)*C[3, "Particle 2"]) + 
     (E2 + M2)*(M1^2*M2*(3 - 6*sigma^2) - 3*M1*(E2 + M2)*
        (-2*E12*sigma + M2*(-1 + 2*sigma^2))*C[2, "Particle 2"] + 
       E1*(M1*M2*(3 - 6*sigma^2) + 6*E12*(E2 + M2)*sigma*
          C[2, "Particle 2"]) + 2*E12*(E2 + M2)^2*sigma*C[3, "Particle 2"])*
      d[p, p] + (M1*M2 + 2*E12*(E1 + 3*E2 + M1 + 3*M2)*sigma - 
       2*M1*M2*sigma^2)*d[p, p]^2))/(2*E1*E2*(E1 + M1)*M2^2*(E2 + M2)^3), 
 c[1, {4, 40}] -> 
  (-15*M1*(-(M1*M2*(E2 + M2)^4*(-1 + 2*sigma^2)*C[4, "Particle 2"]) + 
     2*(E2 + M2)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       4*E12*(E2 + M2)*sigma*C[3, "Particle 2"])*d[p, p] + 
     (8*E12*(E2 + M2)*sigma + M1*(M2 - 2*M2*sigma^2))*d[p, p]^2))/
   (4*E1*E2*M2^3*(E2 + M2)^4), c[1, {4, 41}] -> 
  (3*((1 - 2*sigma^2)*C[2, "Particle 1"]*C[2, "Particle 2"] + 
     (d[p, p]*((E1 + M1)*(-4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2) - 
          (E1 + M1)*(-4*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
           C[2, "Particle 1"]) + (E2 + M2)^2*(M1*M2 + 4*E12*(E1 + M1)*sigma - 
          2*M1*M2*sigma^2)*C[2, "Particle 2"] + 
        (M1*M2 + 4*E12*(E1 + E2 + M1 + M2)*sigma - 2*M1*M2*sigma^2)*d[p, p]))/
      (M1*(E1 + M1)^2*M2*(E2 + M2)^2)))/(4*E1*E2), 
 c[1, {4, 42}] -> 
  (3*(-(M1*(E1 + M1)*M2*(E2 + M2)^3*(-1 + 2*sigma^2)*C[3, "Particle 2"]) + 
     (E2 + M2)*(M1^2*M2*(3 - 6*sigma^2) - 3*M1*(E2 + M2)*
        (-2*E12*sigma + M2*(-1 + 2*sigma^2))*C[2, "Particle 2"] + 
       E1*(M1*M2*(3 - 6*sigma^2) + 6*E12*(E2 + M2)*sigma*
          C[2, "Particle 2"]) + 2*E12*(E2 + M2)^2*sigma*C[3, "Particle 2"])*
      d[p, p] + (M1*M2 + 2*E12*(E1 + 3*E2 + M1 + 3*M2)*sigma - 
       2*M1*M2*sigma^2)*d[p, p]^2))/(2*E1*E2*(E1 + M1)*M2^2*(E2 + M2)^3), 
 c[1, {4, 43}] -> 
  (3*M1*(-(M1*M2*(E2 + M2)^4*(-1 + 2*sigma^2)*C[4, "Particle 2"]) + 
     2*(E2 + M2)^2*(3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       4*E12*(E2 + M2)*sigma*C[3, "Particle 2"])*d[p, p] + 
     (8*E12*(E2 + M2)*sigma + M1*(M2 - 2*M2*sigma^2))*d[p, p]^2))/
   (8*E1*E2*M2^3*(E2 + M2)^4), c[1, {5, 1}] -> 0, 
 c[1, {5, 2}] -> 
  (5*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)*d[p, p]^2), c[1, {5, 3}] -> 
  (5*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]^2), 
 c[1, {5, 4}] -> (-5*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]^2), c[1, {5, 5}] -> 
  (-5*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4*d[p, p]^2), c[1, {5, 6}] -> 0, 
 c[1, {5, 7}] -> 
  (35*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)*d[p, p]), c[1, {5, 8}] -> 
  (35*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (2*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]), 
 c[1, {5, 9}] -> 
  (-63*M2*((E1 + M1)^4*(5*M1*M2*(-1 + 2*sigma^2)*C[4, "Particle 1"] - 
       2*E12*(E1 + M1)*sigma*C[5, "Particle 1"]) - 
     10*(E1 + M1)^2*(M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 
       2*E12*(E1 + M1)*sigma*C[3, "Particle 1"])*d[p, p] + 
     (-(M1*M2) - 10*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*d[p, p]^2))/
   (8*E1*E2*M1^4*(E1 + M1)^5), c[1, {5, 10}] -> 0, 
 c[1, {5, 11}] -> (-35*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(2*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]), c[1, {5, 12}] -> 
  (-35*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4*d[p, p]), c[1, {5, 13}] -> 
  (315*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (4*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), 
 c[1, {5, 14}] -> 
  (-315*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(8*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4), c[1, {5, 15}] -> 0, c[1, {5, 16}] -> 
  (-15*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)*d[p, p]), c[1, {5, 17}] -> 
  (-5*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (2*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]), 
 c[1, {5, 18}] -> 
  (21*M2*((E1 + M1)^4*(5*M1*M2*(-1 + 2*sigma^2)*C[4, "Particle 1"] - 
       2*E12*(E1 + M1)*sigma*C[5, "Particle 1"]) - 
     10*(E1 + M1)^2*(M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 
       2*E12*(E1 + M1)*sigma*C[3, "Particle 1"])*d[p, p] + 
     (-(M1*M2) - 10*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*d[p, p]^2))/
   (4*E1*E2*M1^4*(E1 + M1)^5), c[1, {5, 19}] -> 
  (-35*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (4*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), 
 c[1, {5, 20}] -> 
  (-3*M2*((E1 + M1)^4*(5*M1*M2*(-1 + 2*sigma^2)*C[4, "Particle 1"] - 
       2*E12*(E1 + M1)*sigma*C[5, "Particle 1"]) - 
     10*(E1 + M1)^2*(M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 
       2*E12*(E1 + M1)*sigma*C[3, "Particle 1"])*d[p, p] + 
     (-(M1*M2) - 10*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*d[p, p]^2))/
   (8*E1*E2*M1^4*(E1 + M1)^5), c[1, {5, 21}] -> 
  (-5*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)*d[p, p]), c[1, {5, 22}] -> 
  (-10*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]), 
 c[1, {5, 23}] -> (5*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]), c[1, {5, 24}] -> 
  (-35*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)), c[1, {5, 25}] -> 
  (35*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(2*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 26}] -> 
  (15*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)), c[1, {5, 27}] -> 
  (15*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (2*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), c[1, {5, 28}] -> 0, 
 c[1, {5, 29}] -> (15*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(2*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]), c[1, {5, 30}] -> 
  (25*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4*d[p, p]), c[1, {5, 31}] -> 
  (-105*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (4*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), 
 c[1, {5, 32}] -> 
  (175*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(4*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4), c[1, {5, 33}] -> 
  (15*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (4*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), 
 c[1, {5, 34}] -> (-15*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(2*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 35}] -> 
  (-75*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(8*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4), c[1, {5, 36}] -> 
  (-5*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)*d[p, p]^2), c[1, {5, 37}] -> 
  (-5*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]^2), 
 c[1, {5, 38}] -> (5*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]^2), c[1, {5, 39}] -> 
  (5*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4*d[p, p]^2), c[1, {5, 40}] -> 0, 
 c[1, {5, 41}] -> 
  (-35*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)*d[p, p]), c[1, {5, 42}] -> 
  (-35*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (2*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]), c[1, {5, 43}] -> 0, 
 c[1, {5, 44}] -> 
  (-315*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(8*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)), c[1, {5, 45}] -> 
  (35*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(2*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]), c[1, {5, 46}] -> 
  (35*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4*d[p, p]), c[1, {5, 47}] -> 0, 
 c[1, {5, 48}] -> (315*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(4*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 49}] -> 
  (-63*M1*((E2 + M2)^4*(5*M1*M2*(-1 + 2*sigma^2)*C[4, "Particle 2"] - 
       2*E12*(E2 + M2)*sigma*C[5, "Particle 2"]) - 
     10*(E2 + M2)^2*(M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       2*E12*(E2 + M2)*sigma*C[3, "Particle 2"])*d[p, p] + 
     (-10*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*d[p, p]^2))/
   (8*E1*E2*M2^4*(E2 + M2)^5), c[1, {5, 50}] -> 
  (25*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)*d[p, p]), c[1, {5, 51}] -> 
  (15*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (2*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]), c[1, {5, 52}] -> 0, 
 c[1, {5, 53}] -> 
  (175*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(4*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)), c[1, {5, 54}] -> 
  (-105*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(4*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 55}] -> 
  (-75*((E1 + M1)^3*(4*M1*M2*(E2 + M2)*(-1 + 2*sigma^2)*C[3, "Particle 1"] + 
       (E1 + M1)*(-2*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*
        C[4, "Particle 1"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E1 + M1)^2*(-2*E12*(E2 + M2)*sigma + 
         M1*M2*(-1 + 2*sigma^2))*C[2, "Particle 1"] - 8*E12*(E1 + M1)^3*sigma*
        C[3, "Particle 1"] + (-(M1*M2) - 2*E12*(4*E1 + E2 + 4*M1 + M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(8*E1*E2*M1^3*(E1 + M1)^4*
    (E2 + M2)), c[1, {5, 56}] -> 
  (5*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2*d[p, p]), 
 c[1, {5, 57}] -> (-10*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]), c[1, {5, 58}] -> 
  (-5*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4*d[p, p]), c[1, {5, 59}] -> 
  (35*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (2*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), 
 c[1, {5, 60}] -> 
  (-35*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4), c[1, {5, 61}] -> 
  (-15*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (2*E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), 
 c[1, {5, 62}] -> (15*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(2*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 63}] -> (-5*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(2*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3*
    d[p, p]), c[1, {5, 64}] -> 
  (-15*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4*d[p, p]), c[1, {5, 65}] -> 0, 
 c[1, {5, 66}] -> (-35*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(4*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 67}] -> 
  (21*M1*((E2 + M2)^4*(5*M1*M2*(-1 + 2*sigma^2)*C[4, "Particle 2"] - 
       2*E12*(E2 + M2)*sigma*C[5, "Particle 2"]) - 
     10*(E2 + M2)^2*(M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       2*E12*(E2 + M2)*sigma*C[3, "Particle 2"])*d[p, p] + 
     (-10*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*d[p, p]^2))/
   (4*E1*E2*M2^4*(E2 + M2)^5), c[1, {5, 68}] -> 
  (15*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(4*E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 69}] -> 
  (15*((E2 + M2)^3*(4*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*C[3, "Particle 2"] + 
       (E2 + M2)*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 2*M1*M2*sigma^2)*
        C[4, "Particle 2"]) + d[p, p]*(4*M1*(E1 + M1)*M2*(E2 + M2)*
        (-1 + 2*sigma^2) + 6*(E2 + M2)^2*(-(M1*M2) - 2*E12*(E1 + M1)*sigma + 
         2*M1*M2*sigma^2)*C[2, "Particle 2"] - 8*E12*(E2 + M2)^3*sigma*
        C[3, "Particle 2"] + (-(M1*M2) - 2*E12*(E1 + 4*E2 + M1 + 4*M2)*
          sigma + 2*M1*M2*sigma^2)*d[p, p])))/(2*E1*E2*(E1 + M1)*M2^3*
    (E2 + M2)^4), c[1, {5, 70}] -> 
  (-3*M1*((E2 + M2)^4*(5*M1*M2*(-1 + 2*sigma^2)*C[4, "Particle 2"] - 
       2*E12*(E2 + M2)*sigma*C[5, "Particle 2"]) - 
     10*(E2 + M2)^2*(M1*M2*(1 - 2*sigma^2)*C[2, "Particle 2"] + 
       2*E12*(E2 + M2)*sigma*C[3, "Particle 2"])*d[p, p] + 
     (-10*E12*(E2 + M2)*sigma + M1*M2*(-1 + 2*sigma^2))*d[p, p]^2))/
   (8*E1*E2*M2^4*(E2 + M2)^5), c[1, {5, 71}] -> 0, c[1, {5, 72}] -> 0, 
 c[1, {5, 73}] -> 0, c[1, {5, 74}] -> 0, c[1, {5, 75}] -> 0, 
 c[1, {5, 76}] -> 0, c[1, {5, 77}] -> 
  (-35*(3*M1*(E1 + M1)^2*M2*(E2 + M2)^2*C[2, "Particle 1"]*
      C[2, "Particle 2"] - 6*M1*(E1 + M1)^2*M2*(E2 + M2)^2*sigma^2*
      C[2, "Particle 1"]*C[2, "Particle 2"] + 2*M1*(E1 + M1)*M2*(E2 + M2)^3*
      C[3, "Particle 2"] - 4*M1*(E1 + M1)*M2*(E2 + M2)^3*sigma^2*
      C[3, "Particle 2"] + 2*E12*(E1 + M1)^2*(E2 + M2)^3*sigma*
      C[2, "Particle 1"]*C[3, "Particle 2"] + 6*M1*(E1 + M1)*M2*(E2 + M2)*
      d[p, p] - 12*M1*(E1 + M1)*M2*(E2 + M2)*sigma^2*d[p, p] + 
     M1*(E1 + M1)^2*M2*C[2, "Particle 1"]*d[p, p] + 
     6*E12*(E1 + M1)^2*(E2 + M2)*sigma*C[2, "Particle 1"]*d[p, p] - 
     2*M1*(E1 + M1)^2*M2*sigma^2*C[2, "Particle 1"]*d[p, p] + 
     3*M1*M2*(E2 + M2)^2*C[2, "Particle 2"]*d[p, p] + 
     12*E12*(E1 + M1)*(E2 + M2)^2*sigma*C[2, "Particle 2"]*d[p, p] - 
     6*M1*M2*(E2 + M2)^2*sigma^2*C[2, "Particle 2"]*d[p, p] + 
     2*E12*(E2 + M2)^3*sigma*C[3, "Particle 2"]*d[p, p] + M1*M2*d[p, p]^2 + 
     4*E12*(E1 + M1)*sigma*d[p, p]^2 + 6*E12*(E2 + M2)*sigma*d[p, p]^2 - 
     2*M1*M2*sigma^2*d[p, p]^2))/(E1*E2*M1*(E1 + M1)^2*M2^2*(E2 + M2)^3), 
 c[1, {5, 78}] -> 0, c[1, {5, 79}] -> 
  (-35*((E1 + M1)^2*(E2 + M2)*(-2*M1*(E1 + M1)*M2*(-1 + 2*sigma^2)*
        C[3, "Particle 1"] + (E2 + M2)*C[2, "Particle 2"]*
        (3*M1*M2*(1 - 2*sigma^2)*C[2, "Particle 1"] + 2*E12*(E1 + M1)*sigma*
          C[3, "Particle 1"])) + 
     d[p, p]*(2*E1^3*E12*sigma*C[3, "Particle 1"] + 
       3*E1^2*((M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] + 2*E12*M1*sigma*C[3, "Particle 1"]) + 
       M1*(3*M1*(M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
          C[2, "Particle 1"] - (E2 + M2)^2*(-M2 - 6*E12*sigma + 2*M2*sigma^2)*
          C[2, "Particle 2"] + 2*M1*(-3*M2*(E2 + M2)*(-1 + 2*sigma^2) + 
           E12*M1*sigma*C[3, "Particle 1"])) + 
       6*E1*(E12*(E2 + M2)^2*sigma*C[2, "Particle 2"] + 
         M1*(E2*M2 + M2^2 - 2*E2*M2*sigma^2 - 2*M2^2*sigma^2 + 
           (M1*M2 + 4*E12*(E2 + M2)*sigma - 2*M1*M2*sigma^2)*
            C[2, "Particle 1"] + E12*M1*sigma*C[3, "Particle 1"])) + 
       (6*E1*E12*sigma + 4*E12*(E2 + M2)*sigma + 
         M1*(M2 + 6*E12*sigma - 2*M2*sigma^2))*d[p, p])))/
   (E1*E2*M1^2*(E1 + M1)^3*M2*(E2 + M2)^2), c[1, {5, 80}] -> 0, 
 c[1, {5, 81}] -> 0, c[1, {5, 82}] -> 0, c[1, {5, 83}] -> 0, 
 c[1, {5, 84}] -> 0, c[1, {5, 85}] -> 0, c[1, {5, 86}] -> 0}


==> anc/HamiltonianOperators.m <==
(* ::Package:: *)

(*
This file is associated with "Binary Dynamics Through the Fifth Power of Spin at O(G^2)
by Z. Bern, Dimitrios Kosmopoulos, Andres Luna, Radu Roiban, and Fei Teng

The Hamiltonian operators are give as a list of pairs { operator label -> operator }.

Notation :

 d[v1,v2] : inner product of three-vectors v1 and v2,
 LeviCivita[{v1,v2,v3}] : Contruction of three-vectors v1, v2, v3 with the Levi-Civita tensor,
 M1, M2 : mass of particle 1, 2,
 E1, E2 : Energy of particle 1, 2,
 E12 = E1 + E2,
 p : three momentum p in center - of - mass frame,
 r : relative separation three-vector in center - of - mass frame,
 S[1] : spin three-vector of particle 1,
 S[2] : spin three-vector of particle 2,
 sigma = (p1.p2)/(m1 m2) = (E1 E2 + p^2)/(m1 m2),
 C[n,"Particle 1"], C[n,"Particle 2"] and H[n,"Particle 1"], H[n,"Particle 2"] with n = 2, 3, 4, 5 : Wilson coefficients for particles 1 and 2,
 E[n,"Particle 1"], E[n,"Particle 2"] with n = 2, 3, 4, 5, 6, 7 : Wilson coefficients for particles 1 and 2,
 c[n, X] : Hamiltonian nPM coefficient of the operator labeled by X in the ancillary file HamiltonianOperators.m  

*)


{{0} -> Identity, {1, 1} -> LeviCivita[{r, p, S[1]}]/d[r, r], 
 {1, 2} -> LeviCivita[{r, p, S[2]}]/d[r, r], 
 {2, 1} -> (d[r, S[1]]*d[r, S[2]])/d[r, r]^2, 
 {2, 2} -> d[S[1], S[2]]/d[r, r], {2, 3} -> (d[p, S[1]]*d[p, S[2]])/d[r, r], 
 {2, 4} -> d[r, S[1]]^2/d[r, r]^2, {2, 5} -> d[S[1], S[1]]/d[r, r], 
 {2, 6} -> d[p, S[1]]^2/d[r, r], {2, 7} -> d[r, S[2]]^2/d[r, r]^2, 
 {2, 8} -> d[S[2], S[2]]/d[r, r], {2, 9} -> d[p, S[2]]^2/d[r, r], 
 {3, 1} -> (d[p, S[1]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^2, 
 {3, 2} -> (d[p, S[1]]*d[p, S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^2, 
 {3, 3} -> (d[p, S[2]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^2, 
 {3, 4} -> (d[r, S[1]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {3, 5} -> (d[r, S[2]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {3, 6} -> (d[S[1], S[1]]*LeviCivita[{r, p, S[1]}])/d[r, r]^2, 
 {3, 7} -> (d[S[1], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^2, 
 {3, 8} -> (d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^2, 
 {3, 9} -> (d[p, S[1]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^2, 
 {3, 10} -> (d[p, S[1]]*d[p, S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^2, 
 {3, 11} -> (d[p, S[2]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^2, 
 {3, 12} -> (d[r, S[1]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {3, 13} -> (d[r, S[2]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {3, 14} -> (d[S[1], S[1]]*LeviCivita[{r, p, S[2]}])/d[r, r]^2, 
 {3, 15} -> (d[S[1], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^2, 
 {3, 16} -> (d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^2, 
 {3, 17} -> (d[r, S[1]]*d[r, S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {3, 18} -> (d[r, S[1]]*d[r, S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {4, 1} -> d[p, S[1]]^4/d[r, r]^2, 
 {4, 2} -> (d[p, S[1]]^3*d[p, S[2]])/d[r, r]^2, 
 {4, 3} -> (d[p, S[1]]^2*d[p, S[2]]^2)/d[r, r]^2, 
 {4, 4} -> (d[p, S[1]]*d[p, S[2]]^3)/d[r, r]^2, 
 {4, 5} -> d[p, S[2]]^4/d[r, r]^2, 
 {4, 6} -> (d[p, S[1]]^2*d[r, S[1]]^2)/d[r, r]^3, 
 {4, 7} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[1]]^2)/d[r, r]^3, 
 {4, 8} -> (d[p, S[2]]^2*d[r, S[1]]^2)/d[r, r]^3, 
 {4, 9} -> d[r, S[1]]^4/d[r, r]^4, 
 {4, 10} -> (d[p, S[1]]^2*d[r, S[1]]*d[r, S[2]])/d[r, r]^3, 
 {4, 11} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[1]]*d[r, S[2]])/d[r, r]^3, 
 {4, 12} -> (d[p, S[2]]^2*d[r, S[1]]*d[r, S[2]])/d[r, r]^3, 
 {4, 13} -> (d[r, S[1]]^3*d[r, S[2]])/d[r, r]^4, 
 {4, 14} -> (d[p, S[1]]^2*d[r, S[2]]^2)/d[r, r]^3, 
 {4, 15} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[2]]^2)/d[r, r]^3, 
 {4, 16} -> (d[p, S[2]]^2*d[r, S[2]]^2)/d[r, r]^3, 
 {4, 17} -> (d[r, S[1]]^2*d[r, S[2]]^2)/d[r, r]^4, 
 {4, 18} -> (d[r, S[1]]*d[r, S[2]]^3)/d[r, r]^4, 
 {4, 19} -> d[r, S[2]]^4/d[r, r]^4, 
 {4, 20} -> (d[p, S[1]]^2*d[S[1], S[1]])/d[r, r]^2, 
 {4, 21} -> (d[p, S[1]]*d[p, S[2]]*d[S[1], S[1]])/d[r, r]^2, 
 {4, 22} -> (d[p, S[2]]^2*d[S[1], S[1]])/d[r, r]^2, 
 {4, 23} -> (d[r, S[1]]^2*d[S[1], S[1]])/d[r, r]^3, 
 {4, 24} -> (d[r, S[1]]*d[r, S[2]]*d[S[1], S[1]])/d[r, r]^3, 
 {4, 25} -> (d[r, S[2]]^2*d[S[1], S[1]])/d[r, r]^3, 
 {4, 26} -> d[S[1], S[1]]^2/d[r, r]^2, 
 {4, 27} -> (d[p, S[1]]^2*d[S[1], S[2]])/d[r, r]^2, 
 {4, 28} -> (d[p, S[1]]*d[p, S[2]]*d[S[1], S[2]])/d[r, r]^2, 
 {4, 29} -> (d[p, S[2]]^2*d[S[1], S[2]])/d[r, r]^2, 
 {4, 30} -> (d[r, S[1]]^2*d[S[1], S[2]])/d[r, r]^3, 
 {4, 31} -> (d[r, S[1]]*d[r, S[2]]*d[S[1], S[2]])/d[r, r]^3, 
 {4, 32} -> (d[r, S[2]]^2*d[S[1], S[2]])/d[r, r]^3, 
 {4, 33} -> (d[S[1], S[1]]*d[S[1], S[2]])/d[r, r]^2, 
 {4, 34} -> d[S[1], S[2]]^2/d[r, r]^2, 
 {4, 35} -> (d[p, S[1]]^2*d[S[2], S[2]])/d[r, r]^2, 
 {4, 36} -> (d[p, S[1]]*d[p, S[2]]*d[S[2], S[2]])/d[r, r]^2, 
 {4, 37} -> (d[p, S[2]]^2*d[S[2], S[2]])/d[r, r]^2, 
 {4, 38} -> (d[r, S[1]]^2*d[S[2], S[2]])/d[r, r]^3, 
 {4, 39} -> (d[r, S[1]]*d[r, S[2]]*d[S[2], S[2]])/d[r, r]^3, 
 {4, 40} -> (d[r, S[2]]^2*d[S[2], S[2]])/d[r, r]^3, 
 {4, 41} -> (d[S[1], S[1]]*d[S[2], S[2]])/d[r, r]^2, 
 {4, 42} -> (d[S[1], S[2]]*d[S[2], S[2]])/d[r, r]^2, 
 {4, 43} -> d[S[2], S[2]]^2/d[r, r]^2, 
 {5, 1} -> (d[p, S[1]]^4*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 2} -> (d[p, S[1]]^3*d[p, S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 3} -> (d[p, S[1]]^2*d[p, S[2]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 4} -> (d[p, S[1]]*d[p, S[2]]^3*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 5} -> (d[p, S[2]]^4*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 6} -> (d[p, S[1]]^2*d[r, S[1]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 7} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[1]]^2*LeviCivita[{r, p, S[1]}])/
   d[r, r]^4, {5, 8} -> (d[p, S[2]]^2*d[r, S[1]]^2*LeviCivita[{r, p, S[1]}])/
   d[r, r]^4, {5, 9} -> (d[r, S[1]]^4*LeviCivita[{r, p, S[1]}])/d[r, r]^5, 
 {5, 10} -> (d[p, S[1]]^2*d[r, S[2]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 11} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[2]]^2*LeviCivita[{r, p, S[1]}])/
   d[r, r]^4, {5, 12} -> (d[p, S[2]]^2*d[r, S[2]]^2*LeviCivita[{r, p, S[1]}])/
   d[r, r]^4, {5, 13} -> (d[r, S[1]]^2*d[r, S[2]]^2*LeviCivita[{r, p, S[1]}])/
   d[r, r]^5, {5, 14} -> (d[r, S[2]]^4*LeviCivita[{r, p, S[1]}])/d[r, r]^5, 
 {5, 15} -> (d[p, S[1]]^2*d[S[1], S[1]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 16} -> (d[p, S[1]]*d[p, S[2]]*d[S[1], S[1]]*LeviCivita[{r, p, S[1]}])/
   d[r, r]^3, {5, 17} -> (d[p, S[2]]^2*d[S[1], S[1]]*
    LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 18} -> (d[r, S[1]]^2*d[S[1], S[1]]*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 19} -> (d[r, S[2]]^2*d[S[1], S[1]]*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 20} -> (d[S[1], S[1]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 21} -> (d[p, S[1]]^2*d[S[1], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 22} -> (d[p, S[1]]*d[p, S[2]]*d[S[1], S[2]]*LeviCivita[{r, p, S[1]}])/
   d[r, r]^3, {5, 23} -> (d[p, S[2]]^2*d[S[1], S[2]]*
    LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 24} -> (d[r, S[1]]^2*d[S[1], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 25} -> (d[r, S[2]]^2*d[S[1], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 26} -> (d[S[1], S[1]]*d[S[1], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 27} -> (d[S[1], S[2]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 28} -> (d[p, S[1]]^2*d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 29} -> (d[p, S[1]]*d[p, S[2]]*d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/
   d[r, r]^3, {5, 30} -> (d[p, S[2]]^2*d[S[2], S[2]]*
    LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 31} -> (d[r, S[1]]^2*d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 32} -> (d[r, S[2]]^2*d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 33} -> (d[S[1], S[1]]*d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 34} -> (d[S[1], S[2]]*d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 35} -> (d[S[2], S[2]]^2*LeviCivita[{r, p, S[1]}])/d[r, r]^3, 
 {5, 36} -> (d[p, S[1]]^4*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 37} -> (d[p, S[1]]^3*d[p, S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 38} -> (d[p, S[1]]^2*d[p, S[2]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 39} -> (d[p, S[1]]*d[p, S[2]]^3*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 40} -> (d[p, S[2]]^4*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 41} -> (d[p, S[1]]^2*d[r, S[1]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 42} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[1]]^2*LeviCivita[{r, p, S[2]}])/
   d[r, r]^4, {5, 43} -> (d[p, S[2]]^2*d[r, S[1]]^2*LeviCivita[{r, p, S[2]}])/
   d[r, r]^4, {5, 44} -> (d[r, S[1]]^4*LeviCivita[{r, p, S[2]}])/d[r, r]^5, 
 {5, 45} -> (d[p, S[1]]^2*d[r, S[2]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 46} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[2]]^2*LeviCivita[{r, p, S[2]}])/
   d[r, r]^4, {5, 47} -> (d[p, S[2]]^2*d[r, S[2]]^2*LeviCivita[{r, p, S[2]}])/
   d[r, r]^4, {5, 48} -> (d[r, S[1]]^2*d[r, S[2]]^2*LeviCivita[{r, p, S[2]}])/
   d[r, r]^5, {5, 49} -> (d[r, S[2]]^4*LeviCivita[{r, p, S[2]}])/d[r, r]^5, 
 {5, 50} -> (d[p, S[1]]^2*d[S[1], S[1]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 51} -> (d[p, S[1]]*d[p, S[2]]*d[S[1], S[1]]*LeviCivita[{r, p, S[2]}])/
   d[r, r]^3, {5, 52} -> (d[p, S[2]]^2*d[S[1], S[1]]*
    LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 53} -> (d[r, S[1]]^2*d[S[1], S[1]]*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 54} -> (d[r, S[2]]^2*d[S[1], S[1]]*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 55} -> (d[S[1], S[1]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 56} -> (d[p, S[1]]^2*d[S[1], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 57} -> (d[p, S[1]]*d[p, S[2]]*d[S[1], S[2]]*LeviCivita[{r, p, S[2]}])/
   d[r, r]^3, {5, 58} -> (d[p, S[2]]^2*d[S[1], S[2]]*
    LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 59} -> (d[r, S[1]]^2*d[S[1], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 60} -> (d[r, S[2]]^2*d[S[1], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 61} -> (d[S[1], S[1]]*d[S[1], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 62} -> (d[S[1], S[2]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 63} -> (d[p, S[1]]^2*d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 64} -> (d[p, S[1]]*d[p, S[2]]*d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/
   d[r, r]^3, {5, 65} -> (d[p, S[2]]^2*d[S[2], S[2]]*
    LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 66} -> (d[r, S[1]]^2*d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 67} -> (d[r, S[2]]^2*d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 68} -> (d[S[1], S[1]]*d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 69} -> (d[S[1], S[2]]*d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 70} -> (d[S[2], S[2]]^2*LeviCivita[{r, p, S[2]}])/d[r, r]^3, 
 {5, 71} -> (d[r, S[1]]*d[r, S[2]]*d[S[2], S[2]]*LeviCivita[{r, p, S[2]}])/
   d[r, r]^4, {5, 72} -> (d[r, S[1]]*d[r, S[2]]^3*LeviCivita[{r, p, S[2]}])/
   d[r, r]^5, {5, 73} -> (d[p, S[2]]^2*d[r, S[1]]*d[r, S[2]]*
    LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 74} -> (d[r, S[1]]*d[r, S[2]]*d[S[2], S[2]]*LeviCivita[{r, p, S[1]}])/
   d[r, r]^4, {5, 75} -> (d[r, S[1]]*d[r, S[2]]^3*LeviCivita[{r, p, S[1]}])/
   d[r, r]^5, {5, 76} -> (d[p, S[2]]^2*d[r, S[1]]*d[r, S[2]]*
    LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 77} -> (d[r, S[1]]*d[r, S[2]]*d[S[1], S[2]]*LeviCivita[{r, p, S[2]}])/
   d[r, r]^4, {5, 78} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[1]]*d[r, S[2]]*
    LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 79} -> (d[r, S[1]]*d[r, S[2]]*d[S[1], S[2]]*LeviCivita[{r, p, S[1]}])/
   d[r, r]^4, {5, 80} -> (d[p, S[1]]*d[p, S[2]]*d[r, S[1]]*d[r, S[2]]*
    LeviCivita[{r, p, S[1]}])/d[r, r]^4, 
 {5, 81} -> (d[r, S[1]]*d[r, S[2]]*d[S[1], S[1]]*LeviCivita[{r, p, S[2]}])/
   d[r, r]^4, {5, 82} -> (d[r, S[1]]^3*d[r, S[2]]*LeviCivita[{r, p, S[2]}])/
   d[r, r]^5, {5, 83} -> (d[p, S[1]]^2*d[r, S[1]]*d[r, S[2]]*
    LeviCivita[{r, p, S[2]}])/d[r, r]^4, 
 {5, 84} -> (d[r, S[1]]*d[r, S[2]]*d[S[1], S[1]]*LeviCivita[{r, p, S[1]}])/
   d[r, r]^4, {5, 85} -> (d[r, S[1]]^3*d[r, S[2]]*LeviCivita[{r, p, S[1]}])/
   d[r, r]^5, {5, 86} -> (d[p, S[1]]^2*d[r, S[1]]*d[r, S[2]]*
    LeviCivita[{r, p, S[1]}])/d[r, r]^4}

